Resummed lattice QCD equation of state at finite baryon density: strangeness neutrality and beyond

We calculate a resummed equation of state with lattice QCD simulations at imaginary chemical potentials. This work presents a generalization of the scheme introduced in 2102.06660 to the case of non-zero $\mu_S$, focusing on the line of strangeness neutrality. We present results up to $\mu_B/T \leq 3.5$ on the strangeness neutral line $\left\langle S \right\rangle = 0$ in the temperature range $130 \rm{MeV} \leq T \leq 280 \rm{MeV}$. We also extrapolate the finite baryon density equation of state to small non-zero values of the strangeness-to-baryon ratio $R=\left\langle S \right\rangle / \left\langle B \right\rangle$. We perform a continuum extrapolation using lattice simulations of the 4stout-improved staggered action with 8, 10, 12 and 16 timeslices.

==> anc/c2ij.dat <==
#T[MeV]	c2BB	error	d/dT(c2BB)	error	c2BS	error	d/dT(c2BS)	error	c2SS	error	d/dT(c2SS)	error
	125	1.920e-02	1.687e-04	1.322e-03	1.032e-04	8.927e-02	5.789e-04	3.760e-03	1.021e-04	9.512e-02	1.703e-03	3.501e-03	4.224e-04
	130	2.648e-02	9.983e-05	1.605e-03	7.632e-05	1.088e-01	5.069e-04	4.061e-03	7.931e-05	1.134e-01	9.309e-04	3.867e-03	1.692e-04
	135	3.549e-02	6.608e-04	2.011e-03	1.722e-04	1.302e-01	8.976e-04	4.529e-03	1.655e-04	1.346e-01	9.356e-04	4.704e-03	2.035e-04
	140	4.659e-02	1.509e-03	2.436e-03	1.319e-04	1.540e-01	2.118e-03	5.004e-03	3.027e-04	1.613e-01	1.130e-03	6.031e-03	1.818e-04
	145	6.004e-02	1.632e-03	2.970e-03	2.391e-04	1.801e-01	2.879e-03	5.362e-03	2.527e-04	1.949e-01	1.286e-03	7.367e-03	1.819e-04
	150	7.647e-02	1.547e-03	3.573e-03	1.946e-04	2.069e-01	2.592e-03	5.251e-03	2.837e-04	2.343e-01	1.406e-03	8.324e-03	2.085e-04
	155	9.491e-02	1.611e-03	3.685e-03	2.130e-04	2.315e-01	2.288e-03	4.524e-03	3.674e-04	2.774e-01	1.534e-03	8.831e-03	1.788e-04
	160	1.122e-01	1.488e-03	3.146e-03	1.747e-04	2.514e-01	2.040e-03	3.389e-03	2.627e-04	3.221e-01	1.595e-03	9.031e-03	2.205e-04
	165	1.261e-01	1.025e-03	2.462e-03	1.197e-04	2.659e-01	1.286e-03	2.486e-03	2.032e-04	3.674e-01	1.913e-03	9.030e-03	2.240e-04
	170	1.372e-01	8.775e-04	2.005e-03	1.077e-04	2.768e-01	1.136e-03	1.940e-03	1.336e-04	4.122e-01	2.203e-03	8.878e-03	1.407e-04
	175	1.464e-01	8.593e-04	1.694e-03	5.038e-05	2.855e-01	1.117e-03	1.558e-03	8.162e-05	4.560e-01	2.062e-03	8.609e-03	1.510e-04
	180	1.542e-01	7.877e-04	1.435e-03	3.571e-05	2.926e-01	9.290e-04	1.269e-03	7.294e-05	4.981e-01	1.869e-03	8.223e-03	1.775e-04
	185	1.609e-01	7.129e-04	1.222e-03	3.655e-05	2.984e-01	7.164e-04	1.053e-03	6.062e-05	5.380e-01	1.886e-03	7.729e-03	1.560e-04
	190	1.665e-01	6.424e-04	1.049e-03	3.025e-05	3.032e-01	5.881e-04	8.833e-04	4.450e-05	5.752e-01	1.995e-03	7.127e-03	1.079e-04
	195	1.714e-01	5.741e-04	9.059e-04	2.230e-05	3.072e-01	5.159e-04	7.434e-04	3.189e-05	6.092e-01	1.918e-03	6.487e-03	1.094e-04
	200	1.756e-01	5.031e-04	7.774e-04	2.274e-05	3.106e-01	4.497e-04	6.191e-04	3.020e-05	6.401e-01	1.662e-03	5.876e-03	1.343e-04
	205	1.792e-01	4.431e-04	6.635e-04	2.456e-05	3.135e-01	3.963e-04	5.102e-04	3.217e-05	6.680e-01	1.462e-03	5.281e-03	1.378e-04
	210	1.823e-01	4.112e-04	5.653e-04	2.377e-05	3.158e-01	3.938e-04	4.181e-04	3.049e-05	6.929e-01	1.483e-03	4.697e-03	1.131e-04
	215	1.849e-01	4.112e-04	4.833e-04	1.961e-05	3.177e-01	4.371e-04	3.432e-04	2.518e-05	7.150e-01	1.639e-03	4.150e-03	9.704e-05
	220	1.871e-01	4.254e-04	4.170e-04	1.345e-05	3.192e-01	4.927e-04	2.846e-04	2.006e-05	7.346e-01	1.850e-03	3.663e-03	9.850e-05
	225	1.891e-01	4.277e-04	3.625e-04	1.171e-05	3.205e-01	5.364e-04	2.402e-04	1.655e-05	7.518e-01	1.936e-03	3.231e-03	9.636e-05
	230	1.908e-01	4.039e-04	3.170e-04	1.600e-05	3.216e-01	5.244e-04	2.049e-04	1.932e-05	7.670e-01	1.788e-03	2.857e-03	1.101e-04
	235	1.923e-01	3.707e-04	2.797e-04	1.868e-05	3.226e-01	4.640e-04	1.782e-04	2.121e-05	7.804e-01	1.607e-03	2.543e-03	1.118e-04
	240	1.936e-01	3.527e-04	2.501e-04	1.758e-05	3.234e-01	4.089e-04	1.596e-04	1.829e-05	7.925e-01	1.559e-03	2.293e-03	1.005e-04
	245	1.948e-01	3.535e-04	2.258e-04	1.474e-05	3.242e-01	3.717e-04	1.456e-04	1.490e-05	8.034e-01	1.635e-03	2.086e-03	9.327e-05
	250	1.958e-01	2.798e-04	2.044e-04	7.604e-06	3.250e-01	2.467e-04	1.292e-04	6.725e-06	8.145e-01	1.745e-03	1.910e-03	3.464e-05
	255	1.968e-01	2.755e-04	1.854e-04	7.347e-06	3.256e-01	2.308e-04	1.148e-04	6.523e-06	8.236e-01	1.718e-03	1.722e-03	3.586e-05
	260	1.976e-01	2.728e-04	1.691e-04	7.074e-06	3.262e-01	2.167e-04	1.024e-04	6.409e-06	8.318e-01	1.686e-03	1.559e-03	3.785e-05
	265	1.985e-01	2.714e-04	1.551e-04	6.762e-06	3.266e-01	2.047e-04	9.187e-05	6.308e-06	8.392e-01	1.648e-03	1.417e-03	3.961e-05
	270	1.992e-01	2.706e-04	1.429e-04	6.414e-06	3.271e-01	1.949e-04	8.272e-05	6.180e-06	8.460e-01	1.608e-03	1.293e-03	4.070e-05
	275	1.999e-01	2.701e-04	1.323e-04	6.043e-06	3.275e-01	1.875e-04	7.476e-05	6.005e-06	8.522e-01	1.568e-03	1.186e-03	4.098e-05
	280	2.005e-01	2.694e-04	1.229e-04	5.664e-06	3.278e-01	1.825e-04	6.778e-05	5.769e-06	8.579e-01	1.531e-03	1.092e-03	4.048e-05
	285	2.011e-01	2.684e-04	1.147e-04	5.289e-06	3.282e-01	1.799e-04	6.160e-05	5.470e-06	8.631e-01	1.502e-03	1.010e-03	3.931e-05
	290	2.017e-01	2.671e-04	1.073e-04	4.927e-06	3.284e-01	1.791e-04	5.610e-05	5.116e-06	8.680e-01	1.481e-03	9.374e-04	3.761e-05
	295	2.022e-01	2.657e-04	1.007e-04	4.586e-06	3.287e-01	1.799e-04	5.117e-05	4.723e-06	8.725e-01	1.470e-03	8.738e-04	3.553e-05
	300	2.027e-01	2.642e-04	9.476e-05	4.271e-06	3.290e-01	1.817e-04	4.676e-05	4.313e-06	8.767e-01	1.468e-03	8.175e-04	3.322e-05
	305	2.031e-01	2.627e-04	8.934e-05	3.987e-06	3.292e-01	1.841e-04	4.279e-05	3.909e-06	8.807e-01	1.474e-03	7.674e-04	3.083e-05
	310	2.036e-01	2.614e-04	8.438e-05	3.739e-06	3.294e-01	1.867e-04	3.922e-05	3.535e-06	8.844e-01	1.485e-03	7.225e-04	2.848e-05
	315	2.040e-01	2.603e-04	7.980e-05	3.535e-06	3.296e-01	1.895e-04	3.601e-05	3.213e-06	8.879e-01	1.501e-03	6.821e-04	2.630e-05
	320	2.044e-01	2.595e-04	7.556e-05	3.385e-06	3.297e-01	1.922e-04	3.310e-05	2.965e-06	8.912e-01	1.520e-03	6.453e-04	2.439e-05
	325	2.047e-01	2.588e-04	7.161e-05	3.292e-06	3.299e-01	1.948e-04	3.046e-05	2.804e-06	8.944e-01	1.541e-03	6.117e-04	2.281e-05
	330	2.051e-01	2.585e-04	6.790e-05	3.255e-06	3.301e-01	1.974e-04	2.805e-05	2.731e-06	8.974e-01	1.563e-03	5.807e-04	2.162e-05
	335	2.054e-01	2.583e-04	6.441e-05	3.262e-06	3.302e-01	2.000e-04	2.586e-05	2.728e-06	9.002e-01	1.586e-03	5.519e-04	2.081e-05
	340	2.057e-01	2.585e-04	6.111e-05	3.294e-06	3.303e-01	2.026e-04	2.385e-05	2.771e-06	9.029e-01	1.609e-03	5.249e-04	2.035e-05
	345	2.060e-01	2.590e-04	5.797e-05	3.337e-06	3.304e-01	2.053e-04	2.202e-05	2.837e-06	9.055e-01	1.632e-03	4.995e-04	2.017e-05
	350	2.063e-01	2.597e-04	5.499e-05	3.378e-06	3.305e-01	2.080e-04	2.033e-05	2.911e-06	9.079e-01	1.655e-03	4.754e-04	2.020e-05
	355	2.066e-01	2.609e-04	5.213e-05	3.409e-06	3.306e-01	2.108e-04	1.877e-05	2.983e-06	9.102e-01	1.678e-03	4.523e-04	2.035e-05
	360	2.068e-01	2.623e-04	4.939e-05	3.427e-06	3.307e-01	2.135e-04	1.733e-05	3.046e-06	9.124e-01	1.700e-03	4.301e-04	2.055e-05
	365	2.071e-01	2.639e-04	4.677e-05	3.431e-06	3.308e-01	2.160e-04	1.600e-05	3.097e-06	9.145e-01	1.720e-03	4.087e-04	2.074e-05
	370	2.073e-01	2.657e-04	4.423e-05	3.419e-06	3.309e-01	2.183e-04	1.477e-05	3.131e-06	9.165e-01	1.737e-03	3.879e-04	2.088e-05
	375	2.075e-01	2.675e-04	4.179e-05	3.394e-06	3.310e-01	2.200e-04	1.364e-05	3.145e-06	9.184e-01	1.750e-03	3.676e-04	2.093e-05
	380	2.077e-01	2.693e-04	3.943e-05	3.357e-06	3.310e-01	2.211e-04	1.261e-05	3.136e-06	9.202e-01	1.756e-03	3.479e-04	2.089e-05
	385	2.079e-01	2.708e-04	3.714e-05	3.312e-06	3.311e-01	2.213e-04	1.167e-05	3.104e-06	9.219e-01	1.755e-03	3.285e-04	2.074e-05
	390	2.081e-01	2.720e-04	3.492e-05	3.262e-06	3.311e-01	2.206e-04	1.082e-05	3.051e-06	9.235e-01	1.746e-03	3.094e-04	2.050e-05
	395	2.083e-01	2.728e-04	3.277e-05	3.210e-06	3.312e-01	2.190e-04	1.005e-05	2.979e-06	9.250e-01	1.728e-03	2.907e-04	2.017e-05
	400	2.084e-01	2.730e-04	3.068e-05	3.160e-06	3.312e-01	2.165e-04	9.360e-06	2.894e-06	9.264e-01	1.702e-03	2.722e-04	1.977e-05
	405	2.086e-01	2.727e-04	2.866e-05	3.116e-06	3.313e-01	2.132e-04	8.731e-06	2.802e-06	9.277e-01	1.670e-03	2.540e-04	1.933e-05
	410	2.087e-01	2.717e-04	2.670e-05	3.082e-06	3.313e-01	2.094e-04	8.158e-06	2.710e-06	9.289e-01	1.633e-03	2.360e-04	1.889e-05
	415	2.088e-01	2.703e-04	2.480e-05	3.060e-06	3.314e-01	2.052e-04	7.629e-06	2.628e-06	9.300e-01	1.593e-03	2.183e-04	1.848e-05
	420	2.090e-01	2.685e-04	2.296e-05	3.053e-06	3.314e-01	2.008e-04	7.141e-06	2.565e-06	9.311e-01	1.552e-03	2.007e-04	1.814e-05
	425	2.091e-01	2.664e-04	2.117e-05	3.062e-06	3.314e-01	1.964e-04	6.688e-06	2.532e-06	9.321e-01	1.510e-03	1.834e-04	1.792e-05
	430	2.092e-01	2.640e-04	1.943e-05	3.091e-06	3.315e-01	1.919e-04	6.271e-06	2.542e-06	9.329e-01	1.469e-03	1.663e-04	1.788e-05
	435	2.093e-01	2.617e-04	1.774e-05	3.143e-06	3.315e-01	1.875e-04	5.889e-06	2.605e-06	9.337e-01	1.428e-03	1.494e-04	1.804e-05
	440	2.093e-01	2.594e-04	1.609e-05	3.220e-06	3.315e-01	1.832e-04	5.541e-06	2.729e-06	9.344e-01	1.388e-03	1.328e-04	1.845e-05
	445	2.094e-01	2.573e-04	1.450e-05	3.328e-06	3.316e-01	1.790e-04	5.225e-06	2.913e-06	9.350e-01	1.350e-03	1.163e-04	1.911e-05
	450	2.095e-01	2.556e-04	1.295e-05	3.468e-06	3.316e-01	1.752e-04	4.940e-06	3.149e-06	9.356e-01	1.313e-03	1.001e-04	2.004e-05
	455	2.096e-01	2.545e-04	1.145e-05	3.641e-06	3.316e-01	1.720e-04	4.683e-06	3.428e-06	9.360e-01	1.280e-03	8.405e-05	2.121e-05
	460	2.096e-01	2.540e-04	1.000e-05	3.844e-06	3.316e-01	1.698e-04	4.452e-06	3.740e-06	9.364e-01	1.251e-03	6.827e-05	2.261e-05
	465	2.097e-01	2.546e-04	8.590e-06	4.075e-06	3.316e-01	1.691e-04	4.246e-06	4.079e-06	9.367e-01	1.228e-03	5.272e-05	2.422e-05
	470	2.097e-01	2.563e-04	7.221e-06	4.327e-06	3.317e-01	1.705e-04	4.065e-06	4.440e-06	9.370e-01	1.214e-03	3.740e-05	2.600e-05
	475	2.097e-01	2.596e-04	5.890e-06	4.597e-06	3.317e-01	1.745e-04	3.908e-06	4.817e-06	9.371e-01	1.212e-03	2.233e-05	2.793e-05
	480	2.098e-01	2.647e-04	4.598e-06	4.880e-06	3.317e-01	1.817e-04	3.773e-06	5.209e-06	9.372e-01	1.224e-03	7.509e-06	2.998e-05
	485	2.098e-01	2.719e-04	3.342e-06	5.172e-06	3.317e-01	1.925e-04	3.661e-06	5.611e-06	9.372e-01	1.254e-03	-7.065e-06	3.214e-05
	490	2.098e-01	2.814e-04	2.122e-06	5.471e-06	3.317e-01	2.072e-04	3.569e-06	6.023e-06	9.371e-01	1.305e-03	-2.139e-05	3.438e-05
	495	2.098e-01	2.934e-04	9.383e-07	5.774e-06	3.318e-01	2.257e-04	3.498e-06	6.443e-06	9.370e-01	1.379e-03	-3.545e-05	3.669e-05
	500	2.098e-01	3.080e-04	-2.113e-07	6.081e-06	3.318e-01	2.480e-04	3.445e-06	6.869e-06	9.368e-01	1.476e-03	-4.925e-05	3.906e-05


==> anc/lambda.dat <==
#T[MeV]	l2BB	error	l4BB	error	l2BS	error	l4BS	error	l2SS	error	l4SS	error
120	1.807e-02	2.314e-03	-5.850e-04	4.608e-04	2.456e-02	2.883e-03	-9.757e-04	6.664e-04	1.019e-02	1.474e-03	2.352e-04	2.040e-04
125	1.759e-02	1.490e-03	-5.318e-04	3.669e-04	2.267e-02	1.737e-03	-9.272e-04	5.432e-04	1.126e-02	9.950e-04	1.773e-04	1.568e-04
130	1.705e-02	1.002e-03	-4.848e-04	3.143e-04	2.085e-02	1.238e-03	-8.819e-04	4.772e-04	1.194e-02	7.017e-04	1.217e-04	1.338e-04
135	1.645e-02	8.380e-04	-4.440e-04	3.062e-04	1.912e-02	1.291e-03	-8.397e-04	4.704e-04	1.231e-02	5.768e-04	6.836e-05	1.374e-04
140	1.581e-02	8.611e-04	-4.094e-04	3.317e-04	1.749e-02	1.487e-03	-8.006e-04	5.073e-04	1.242e-02	5.551e-04	1.721e-05	1.588e-04
145	1.513e-02	9.126e-04	-3.809e-04	3.732e-04	1.596e-02	1.611e-03	-7.647e-04	5.658e-04	1.231e-02	5.606e-04	-3.171e-05	1.867e-04
150	1.444e-02	9.294e-04	-3.586e-04	4.177e-04	1.454e-02	1.628e-03	-7.319e-04	6.297e-04	1.203e-02	5.549e-04	-7.841e-05	2.148e-04
155	1.373e-02	9.058e-04	-3.425e-04	4.582e-04	1.323e-02	1.556e-03	-7.022e-04	6.898e-04	1.163e-02	5.297e-04	-1.229e-04	2.403e-04
160	1.301e-02	8.565e-04	-3.325e-04	4.914e-04	1.204e-02	1.429e-03	-6.757e-04	7.418e-04	1.114e-02	4.903e-04	-1.651e-04	2.618e-04
165	1.229e-02	8.023e-04	-3.288e-04	5.155e-04	1.096e-02	1.285e-03	-6.523e-04	7.836e-04	1.061e-02	4.471e-04	-2.051e-04	2.790e-04
170	1.158e-02	7.630e-04	-3.312e-04	5.304e-04	9.993e-03	1.167e-03	-6.321e-04	8.152e-04	1.005e-02	4.119e-04	-2.429e-04	2.919e-04
175	1.087e-02	7.507e-04	-3.398e-04	5.363e-04	9.139e-03	1.109e-03	-6.150e-04	8.374e-04	9.512e-03	3.932e-04	-2.785e-04	3.011e-04
180	1.018e-02	7.648e-04	-3.545e-04	5.344e-04	8.394e-03	1.124e-03	-6.010e-04	8.524e-04	9.003e-03	3.931e-04	-3.118e-04	3.071e-04
185	9.501e-03	7.944e-04	-3.755e-04	5.268e-04	7.751e-03	1.196e-03	-5.902e-04	8.633e-04	8.548e-03	4.059e-04	-3.429e-04	3.111e-04
190	8.843e-03	8.254e-04	-4.026e-04	5.165e-04	7.206e-03	1.295e-03	-5.825e-04	8.746e-04	8.163e-03	4.227e-04	-3.718e-04	3.145e-04
195	8.204e-03	8.466e-04	-4.359e-04	5.083e-04	6.749e-03	1.394e-03	-5.780e-04	8.917e-04	7.860e-03	4.358e-04	-3.984e-04	3.193e-04
200	7.585e-03	8.525e-04	-4.754e-04	5.083e-04	6.371e-03	1.481e-03	-5.766e-04	9.213e-04	7.648e-03	4.409e-04	-4.228e-04	3.277e-04
205	6.985e-03	8.438e-04	-5.210e-04	5.237e-04	6.061e-03	1.548e-03	-5.783e-04	9.700e-04	7.530e-03	4.377e-04	-4.450e-04	3.422e-04
210	6.404e-03	8.281e-04	-5.728e-04	5.612e-04	5.807e-03	1.600e-03	-5.832e-04	1.044e-03	7.507e-03	4.296e-04	-4.650e-04	3.649e-04
215	5.838e-03	8.194e-04	-6.308e-04	6.248e-04	5.594e-03	1.648e-03	-5.912e-04	1.146e-03	7.577e-03	4.239e-04	-4.827e-04	3.977e-04
220	5.286e-03	8.345e-04	-6.950e-04	7.155e-04	5.408e-03	1.701e-03	-6.023e-04	1.280e-03	7.732e-03	4.299e-04	-4.982e-04	4.414e-04
225	4.743e-03	8.864e-04	-7.653e-04	8.322e-04	5.231e-03	1.770e-03	-6.166e-04	1.445e-03	7.961e-03	4.551e-04	-5.115e-04	4.963e-04
230	4.204e-03	9.760e-04	-8.419e-04	9.728e-04	5.045e-03	1.858e-03	-6.340e-04	1.640e-03	8.249e-03	5.007e-04	-5.226e-04	5.623e-04
235	3.664e-03	1.092e-03	-9.246e-04	1.135e-03	4.829e-03	1.957e-03	-6.546e-04	1.863e-03	8.577e-03	5.604e-04	-5.314e-04	6.387e-04
240	3.116e-03	1.215e-03	-1.013e-03	1.317e-03	4.564e-03	2.052e-03	-6.783e-04	2.115e-03	8.923e-03	6.243e-04	-5.380e-04	7.252e-04
245	2.554e-03	1.324e-03	-1.108e-03	1.518e-03	4.225e-03	2.123e-03	-7.051e-04	2.393e-03	9.261e-03	6.814e-04	-5.423e-04	8.212e-04
250	1.969e-03	1.401e-03	-1.210e-03	1.737e-03	3.789e-03	2.149e-03	-7.351e-04	2.696e-03	9.559e-03	7.233e-04	-5.445e-04	9.263e-04
255	1.351e-03	1.433e-03	-1.317e-03	1.973e-03	3.229e-03	2.121e-03	-7.683e-04	3.024e-03	9.784e-03	7.464e-04	-5.444e-04	1.040e-03
260	6.918e-04	1.423e-03	-1.431e-03	2.226e-03	2.519e-03	2.061e-03	-8.045e-04	3.375e-03	9.897e-03	7.598e-04	-5.421e-04	1.163e-03
265	-2.017e-05	1.409e-03	-1.550e-03	2.494e-03	1.630e-03	2.064e-03	-8.439e-04	3.750e-03	9.858e-03	7.963e-04	-5.375e-04	1.293e-03
270	-7.963e-04	1.495e-03	-1.676e-03	2.779e-03	5.308e-04	2.328e-03	-8.864e-04	4.148e-03	9.619e-03	9.206e-04	-5.308e-04	1.432e-03
275	-1.649e-03	1.842e-03	-1.809e-03	3.080e-03	-8.093e-04	3.065e-03	-9.321e-04	4.567e-03	9.131e-03	1.202e-03	-5.218e-04	1.579e-03


==> anc/readme.txt <==
# This repository contains data from preprint arXiv: 2202.05574v1

1.)
# Results from the polynomial fits in Fig. 7 are listed in lambda.dat
# with the format:
# T[MeV] l2BB error l4BB error l2BS error l4BS error l2SS error l4SS error

2.)
# Data for c2BB and its T derivative, M and its derivative, c2SS are listed in c2ij.dat
# with the format:
# T[MeV] c2BB error d/dT(c2BB) error c2BS error d/dT(c2BS) error c2SS error d/dT(c2S) error 
where cBS stands for M in the text, and c2SS is chi2S.

3.)
# Data for thermodynamic observables in Figs. 8,9,12 are listed in thermo.dat
# with the format:
# muB/T T[MeV] p/T^4 error nB/T^3 error s/T^3 error e/T^4 error nS/T^3 error chiS2 error -chiBS11/chiS2 error d2PdR2 error
# where:
# p = pressure
# nB = baryon density
# s = entropy density
# e = energy density
# nS = strangeness density
# chiS2 = second strangeness susceptibility
# chiBS = baryon number - strangeness correlator
# d2PdR2 = leading order correction coefficients to the pressure at finite R=nS/nB


==> anc/thermo.dat <==
#muB/T	T[MeV]	p/T^4	error	nB/T^3	error	s/T^4	error	e/T^4	error	muS/muB	error	chiS2	error	chiBS11/chiS2	error	d2PdR2	error
0.0	130	3.930e-01	1.110e-01	0.000e+00	0.000e+00	2.810e+00	4.860e-01	2.417e+00	3.796e-01	1.088e-01	5.069e-04	1.134e-01	9.309e-04			0.000e+00	0.000e+00	
0.0	131	4.027e-01	1.104e-01	0.000e+00	0.000e+00	2.889e+00	4.845e-01	2.486e+00	3.784e-01	1.129e-01	5.372e-04	1.173e-01	9.086e-04			0.000e+00	0.000e+00	
0.0	132	4.127e-01	1.094e-01	0.000e+00	0.000e+00	2.969e+00	4.850e-01	2.557e+00	3.790e-01	1.171e-01	5.847e-04	1.214e-01	9.047e-04			0.000e+00	0.000e+00	
0.0	133	4.229e-01	1.081e-01	0.000e+00	0.000e+00	3.053e+00	4.889e-01	2.630e+00	3.838e-01	1.213e-01	6.545e-04	1.256e-01	9.095e-04			0.000e+00	0.000e+00	
0.0	134	4.333e-01	1.067e-01	0.000e+00	0.000e+00	3.139e+00	4.959e-01	2.706e+00	3.924e-01	1.257e-01	7.551e-04	1.300e-01	9.193e-04			0.000e+00	0.000e+00	
0.0	135	4.440e-01	1.050e-01	0.000e+00	0.000e+00	3.230e+00	5.040e-01	2.786e+00	4.019e-01	1.302e-01	8.976e-04	1.346e-01	9.356e-04			0.000e+00	0.000e+00	
0.0	136	4.549e-01	1.033e-01	0.000e+00	0.000e+00	3.325e+00	5.112e-01	2.871e+00	4.098e-01	1.348e-01	1.090e-03	1.394e-01	9.628e-04			0.000e+00	0.000e+00	
0.0	137	4.660e-01	1.016e-01	0.000e+00	0.000e+00	3.424e+00	5.179e-01	2.958e+00	4.172e-01	1.394e-01	1.327e-03	1.445e-01	1.001e-03			0.000e+00	0.000e+00	
0.0	138	4.773e-01	1.003e-01	0.000e+00	0.000e+00	3.526e+00	5.253e-01	3.048e+00	4.260e-01	1.442e-01	1.589e-03	1.498e-01	1.047e-03			0.000e+00	0.000e+00	
0.0	139	4.890e-01	9.911e-02	0.000e+00	0.000e+00	3.628e+00	5.339e-01	3.139e+00	4.366e-01	1.491e-01	1.859e-03	1.554e-01	1.092e-03			0.000e+00	0.000e+00	
0.0	140	5.010e-01	9.780e-02	0.000e+00	0.000e+00	3.730e+00	5.430e-01	3.229e+00	4.479e-01	1.540e-01	2.118e-03	1.613e-01	1.130e-03	1.540e-01	2.118e-03	0.000e+00	0.000e+00	
0.0	141	5.134e-01	9.613e-02	0.000e+00	0.000e+00	3.831e+00	5.513e-01	3.317e+00	4.581e-01	1.591e-01	2.351e-03	1.675e-01	1.157e-03	1.591e-01	2.351e-03	0.000e+00	0.000e+00	
0.0	142	5.260e-01	9.429e-02	0.000e+00	0.000e+00	3.931e+00	5.583e-01	3.405e+00	4.665e-01	1.642e-01	2.550e-03	1.740e-01	1.183e-03	1.642e-01	2.550e-03	0.000e+00	0.000e+00	
0.0	143	5.389e-01	9.254e-02	0.000e+00	0.000e+00	4.032e+00	5.642e-01	3.493e+00	4.737e-01	1.695e-01	2.708e-03	1.807e-01	1.213e-03	1.695e-01	2.708e-03	0.000e+00	0.000e+00	
0.0	144	5.519e-01	9.099e-02	0.000e+00	0.000e+00	4.135e+00	5.688e-01	3.583e+00	4.796e-01	1.747e-01	2.819e-03	1.877e-01	1.249e-03	1.747e-01	2.819e-03	0.000e+00	0.000e+00	
0.0	145	5.650e-01	8.950e-02	0.000e+00	0.000e+00	4.240e+00	5.720e-01	3.675e+00	4.841e-01	1.801e-01	2.879e-03	1.949e-01	1.286e-03	1.801e-01	2.879e-03	0.000e+00	0.000e+00	
0.0	146	5.781e-01	8.790e-02	0.000e+00	0.000e+00	4.349e+00	5.735e-01	3.771e+00	4.869e-01	1.854e-01	2.885e-03	2.024e-01	1.319e-03	1.854e-01	2.885e-03	0.000e+00	0.000e+00	
0.0	147	5.914e-01	8.627e-02	0.000e+00	0.000e+00	4.460e+00	5.735e-01	3.869e+00	4.882e-01	1.908e-01	2.848e-03	2.101e-01	1.345e-03	1.908e-01	2.848e-03	0.000e+00	0.000e+00	
0.0	148	6.049e-01	8.478e-02	0.000e+00	0.000e+00	4.574e+00	5.719e-01	3.969e+00	4.880e-01	1.962e-01	2.779e-03	2.180e-01	1.367e-03	1.962e-01	2.779e-03	0.000e+00	0.000e+00	
0.0	149	6.187e-01	8.349e-02	0.000e+00	0.000e+00	4.687e+00	5.683e-01	4.068e+00	4.859e-01	2.016e-01	2.690e-03	2.261e-01	1.387e-03	2.016e-01	2.690e-03	0.000e+00	0.000e+00	
0.0	150	6.330e-01	8.230e-02	0.000e+00	0.000e+00	4.800e+00	5.620e-01	4.167e+00	4.811e-01	2.069e-01	2.592e-03	2.343e-01	1.406e-03	2.069e-01	2.592e-03	0.000e+00	0.000e+00	
0.0	151	6.479e-01	8.111e-02	0.000e+00	0.000e+00	4.911e+00	5.526e-01	4.263e+00	4.731e-01	2.121e-01	2.495e-03	2.427e-01	1.424e-03	2.121e-01	2.495e-03	0.000e+00	0.000e+00	
0.0	152	6.633e-01	7.996e-02	0.000e+00	0.000e+00	5.021e+00	5.408e-01	4.358e+00	4.627e-01	2.172e-01	2.411e-03	2.512e-01	1.446e-03	2.172e-01	2.411e-03	0.000e+00	0.000e+00	
0.0	153	6.791e-01	7.894e-02	0.000e+00	0.000e+00	5.131e+00	5.273e-01	4.451e+00	4.506e-01	2.221e-01	2.349e-03	2.599e-01	1.474e-03	2.221e-01	2.349e-03	0.000e+00	0.000e+00	
0.0	154	6.954e-01	7.800e-02	0.000e+00	0.000e+00	5.240e+00	5.118e-01	4.545e+00	4.364e-01	2.269e-01	2.310e-03	2.686e-01	1.505e-03	2.269e-01	2.310e-03	0.000e+00	0.000e+00	
0.0	155	7.120e-01	7.700e-02	0.000e+00	0.000e+00	5.350e+00	4.940e-01	4.638e+00	4.193e-01	2.315e-01	2.288e-03	2.774e-01	1.534e-03	2.315e-01	2.288e-03	0.000e+00	0.000e+00	
0.0	156	7.289e-01	7.591e-02	0.000e+00	0.000e+00	5.461e+00	4.741e-01	4.732e+00	3.996e-01	2.359e-01	2.271e-03	2.863e-01	1.554e-03	2.359e-01	2.271e-03	0.000e+00	0.000e+00	
0.0	157	7.460e-01	7.498e-02	0.000e+00	0.000e+00	5.574e+00	4.548e-01	4.828e+00	3.806e-01	2.401e-01	2.249e-03	2.952e-01	1.565e-03	2.401e-01	2.249e-03	0.000e+00	0.000e+00	
0.0	158	7.633e-01	7.439e-02	0.000e+00	0.000e+00	5.688e+00	4.382e-01	4.925e+00	3.654e-01	2.441e-01	2.210e-03	3.041e-01	1.572e-03	2.441e-01	2.210e-03	0.000e+00	0.000e+00	
0.0	159	7.806e-01	7.402e-02	0.000e+00	0.000e+00	5.803e+00	4.247e-01	5.023e+00	3.540e-01	2.478e-01	2.144e-03	3.131e-01	1.580e-03	2.478e-01	2.144e-03	0.000e+00	0.000e+00	
0.0	160	7.980e-01	7.350e-02	0.000e+00	0.000e+00	5.920e+00	4.120e-01	5.122e+00	3.435e-01	2.514e-01	2.040e-03	3.221e-01	1.595e-03	2.514e-01	2.040e-03	0.000e+00	0.000e+00	
0.0	161	8.153e-01	7.257e-02	0.000e+00	0.000e+00	6.038e+00	3.978e-01	5.223e+00	3.303e-01	2.547e-01	1.896e-03	3.312e-01	1.624e-03	2.547e-01	1.896e-03	0.000e+00	0.000e+00	
0.0	162	8.327e-01	7.152e-02	0.000e+00	0.000e+00	6.158e+00	3.828e-01	5.326e+00	3.150e-01	2.577e-01	1.726e-03	3.402e-01	1.673e-03	2.577e-01	1.726e-03	0.000e+00	0.000e+00	
0.0	163	8.502e-01	7.073e-02	0.000e+00	0.000e+00	6.282e+00	3.693e-01	5.431e+00	3.008e-01	2.606e-01	1.553e-03	3.493e-01	1.741e-03	2.606e-01	1.553e-03	0.000e+00	0.000e+00	
0.0	164	8.680e-01	7.036e-02	0.000e+00	0.000e+00	6.409e+00	3.588e-01	5.541e+00	2.896e-01	2.633e-01	1.400e-03	3.583e-01	1.824e-03	2.633e-01	1.400e-03	0.000e+00	0.000e+00	
0.0	165	8.860e-01	7.020e-02	0.000e+00	0.000e+00	6.540e+00	3.510e-01	5.654e+00	2.817e-01	2.659e-01	1.286e-03	3.674e-01	1.913e-03	2.659e-01	1.286e-03	0.000e+00	0.000e+00	
0.0	166	9.044e-01	6.987e-02	0.000e+00	0.000e+00	6.676e+00	3.446e-01	5.772e+00	2.757e-01	2.683e-01	1.214e-03	3.764e-01	2.000e-03	2.683e-01	1.214e-03	0.000e+00	0.000e+00	
0.0	167	9.232e-01	6.925e-02	0.000e+00	0.000e+00	6.816e+00	3.390e-01	5.893e+00	2.707e-01	2.706e-01	1.173e-03	3.854e-01	2.076e-03	2.706e-01	1.173e-03	0.000e+00	0.000e+00	
0.0	168	9.422e-01	6.844e-02	0.000e+00	0.000e+00	6.958e+00	3.343e-01	6.016e+00	2.667e-01	2.728e-01	1.152e-03	3.944e-01	2.137e-03	2.728e-01	1.152e-03	0.000e+00	0.000e+00	
0.0	169	9.615e-01	6.753e-02	0.000e+00	0.000e+00	7.100e+00	3.305e-01	6.138e+00	2.636e-01	2.749e-01	1.142e-03	4.033e-01	2.181e-03	2.749e-01	1.142e-03	0.000e+00	0.000e+00	
0.0	170	9.810e-01	6.660e-02	0.000e+00	0.000e+00	7.240e+00	3.270e-01	6.259e+00	2.609e-01	2.768e-01	1.136e-03	4.122e-01	2.203e-03	2.768e-01	1.136e-03	0.000e+00	0.000e+00	
0.0	171	1.001e+00	6.569e-02	0.000e+00	0.000e+00	7.377e+00	3.231e-01	6.377e+00	2.578e-01	2.787e-01	1.135e-03	4.211e-01	2.203e-03	2.787e-01	1.135e-03	0.000e+00	0.000e+00	
0.0	172	1.020e+00	6.491e-02	0.000e+00	0.000e+00	7.512e+00	3.190e-01	6.492e+00	2.548e-01	2.806e-01	1.135e-03	4.299e-01	2.184e-03	2.806e-01	1.135e-03	0.000e+00	0.000e+00	
0.0	173	1.040e+00	6.428e-02	0.000e+00	0.000e+00	7.644e+00	3.152e-01	6.604e+00	2.523e-01	2.823e-01	1.134e-03	4.386e-01	2.151e-03	2.823e-01	1.134e-03	0.000e+00	0.000e+00	
0.0	174	1.060e+00	6.371e-02	0.000e+00	0.000e+00	7.773e+00	3.114e-01	6.713e+00	2.497e-01	2.840e-01	1.129e-03	4.473e-01	2.108e-03	2.840e-01	1.129e-03	0.000e+00	0.000e+00	
0.0	175	1.080e+00	6.300e-02	0.000e+00	0.000e+00	7.900e+00	3.070e-01	6.820e+00	2.460e-01	2.855e-01	1.117e-03	4.560e-01	2.062e-03	2.855e-01	1.117e-03	0.000e+00	0.000e+00	
0.0	176	1.100e+00	6.208e-02	0.000e+00	0.000e+00	8.025e+00	3.017e-01	6.925e+00	2.409e-01	2.871e-01	1.094e-03	4.645e-01	2.015e-03	2.871e-01	1.094e-03	0.000e+00	0.000e+00	
0.0	177	1.120e+00	6.117e-02	0.000e+00	0.000e+00	8.148e+00	2.962e-01	7.028e+00	2.357e-01	2.885e-01	1.061e-03	4.730e-01	1.971e-03	2.885e-01	1.061e-03	0.000e+00	0.000e+00	
0.0	178	1.140e+00	6.052e-02	0.000e+00	0.000e+00	8.268e+00	2.914e-01	7.128e+00	2.316e-01	2.899e-01	1.021e-03	4.815e-01	1.931e-03	2.899e-01	1.021e-03	0.000e+00	0.000e+00	
0.0	179	1.160e+00	6.019e-02	0.000e+00	0.000e+00	8.385e+00	2.870e-01	7.225e+00	2.282e-01	2.913e-01	9.759e-04	4.898e-01	1.896e-03	2.913e-01	9.759e-04	0.000e+00	0.000e+00	
0.0	180	1.180e+00	6.000e-02	0.000e+00	0.000e+00	8.500e+00	2.820e-01	7.320e+00	2.240e-01	2.926e-01	9.290e-04	4.981e-01	1.869e-03	2.926e-01	9.290e-04	0.000e+00	0.000e+00	
0.0	181	1.200e+00	5.970e-02	0.000e+00	0.000e+00	8.611e+00	2.761e-01	7.412e+00	2.180e-01	2.938e-01	8.824e-04	5.063e-01	1.852e-03	2.938e-01	8.824e-04	0.000e+00	0.000e+00	
0.0	182	1.219e+00	5.926e-02	0.000e+00	0.000e+00	8.720e+00	2.709e-01	7.501e+00	2.125e-01	2.950e-01	8.371e-04	5.144e-01	1.846e-03	2.950e-01	8.371e-04	0.000e+00	0.000e+00	
0.0	183	1.239e+00	5.879e-02	0.000e+00	0.000e+00	8.826e+00	2.680e-01	7.586e+00	2.098e-01	2.962e-01	7.938e-04	5.223e-01	1.851e-03	2.962e-01	7.938e-04	0.000e+00	0.000e+00	
0.0	184	1.259e+00	5.836e-02	0.000e+00	0.000e+00	8.929e+00	2.676e-01	7.670e+00	2.101e-01	2.973e-01	7.533e-04	5.302e-01	1.865e-03	2.973e-01	7.533e-04	0.000e+00	0.000e+00	
0.0	185	1.280e+00	5.800e-02	0.000e+00	0.000e+00	9.030e+00	2.680e-01	7.750e+00	2.115e-01	2.984e-01	7.164e-04	5.380e-01	1.886e-03	2.984e-01	7.164e-04	0.000e+00	0.000e+00	
0.0	186	1.302e+00	5.766e-02	0.000e+00	0.000e+00	9.129e+00	2.679e-01	7.828e+00	2.118e-01	2.994e-01	6.836e-04	5.457e-01	1.912e-03	2.994e-01	6.836e-04	0.000e+00	0.000e+00	
0.0	187	1.324e+00	5.734e-02	0.000e+00	0.000e+00	9.227e+00	2.680e-01	7.903e+00	2.117e-01	3.004e-01	6.548e-04	5.532e-01	1.938e-03	3.004e-01	6.548e-04	0.000e+00	0.000e+00	
0.0	188	1.346e+00	5.704e-02	0.000e+00	0.000e+00	9.323e+00	2.694e-01	7.977e+00	2.131e-01	3.014e-01	6.295e-04	5.607e-01	1.962e-03	3.014e-01	6.295e-04	0.000e+00	0.000e+00	
0.0	189	1.368e+00	5.677e-02	0.000e+00	0.000e+00	9.417e+00	2.724e-01	8.049e+00	2.165e-01	3.023e-01	6.074e-04	5.680e-01	1.982e-03	3.023e-01	6.074e-04	0.000e+00	0.000e+00	
0.0	190	1.390e+00	5.650e-02	0.000e+00	0.000e+00	9.510e+00	2.760e-01	8.120e+00	2.208e-01	3.032e-01	5.881e-04	5.752e-01	1.995e-03	3.032e-01	5.881e-04	0.000e+00	0.000e+00	
0.0	191	1.411e+00	5.626e-02	0.000e+00	0.000e+00	9.601e+00	2.788e-01	8.190e+00	2.242e-01	3.041e-01	5.711e-04	5.823e-01	1.999e-03	3.041e-01	5.711e-04	0.000e+00	0.000e+00	
0.0	192	1.432e+00	5.613e-02	0.000e+00	0.000e+00	9.691e+00	2.808e-01	8.259e+00	2.269e-01	3.049e-01	5.559e-04	5.892e-01	1.993e-03	3.049e-01	5.559e-04	0.000e+00	0.000e+00	
0.0	193	1.452e+00	5.608e-02	0.000e+00	0.000e+00	9.777e+00	2.830e-01	8.325e+00	2.297e-01	3.057e-01	5.419e-04	5.960e-01	1.978e-03	3.057e-01	5.419e-04	0.000e+00	0.000e+00	
0.0	194	1.471e+00	5.597e-02	0.000e+00	0.000e+00	9.861e+00	2.859e-01	8.389e+00	2.333e-01	3.065e-01	5.288e-04	6.027e-01	1.953e-03	3.065e-01	5.288e-04	0.000e+00	0.000e+00	
0.0	195	1.490e+00	5.560e-02	0.000e+00	0.000e+00	9.940e+00	2.900e-01	8.450e+00	2.378e-01	3.072e-01	5.159e-04	6.092e-01	1.918e-03	3.072e-01	5.159e-04	0.000e+00	0.000e+00	
0.0	196	1.508e+00	5.496e-02	0.000e+00	0.000e+00	1.001e+01	2.950e-01	8.507e+00	2.429e-01	3.080e-01	5.029e-04	6.156e-01	1.876e-03	3.080e-01	5.029e-04	0.000e+00	0.000e+00	
0.0	197	1.526e+00	5.440e-02	0.000e+00	0.000e+00	1.009e+01	3.006e-01	8.561e+00	2.481e-01	3.087e-01	4.898e-04	6.220e-01	1.826e-03	3.087e-01	4.898e-04	0.000e+00	0.000e+00	
0.0	198	1.543e+00	5.420e-02	0.000e+00	0.000e+00	1.016e+01	3.057e-01	8.614e+00	2.529e-01	3.094e-01	4.764e-04	6.281e-01	1.773e-03	3.094e-01	4.764e-04	0.000e+00	0.000e+00	
0.0	199	1.561e+00	5.437e-02	0.000e+00	0.000e+00	1.023e+01	3.095e-01	8.666e+00	2.564e-01	3.100e-01	4.630e-04	6.342e-01	1.717e-03	3.100e-01	4.630e-04	0.000e+00	0.000e+00	
0.0	200	1.580e+00	5.460e-02	0.000e+00	0.000e+00	1.030e+01	3.110e-01	8.720e+00	2.575e-01	3.106e-01	4.497e-04	6.401e-01	1.662e-03	3.106e-01	4.497e-04	0.000e+00	0.000e+00	
0.0	201	1.600e+00	5.454e-02	0.000e+00	0.000e+00	1.038e+01	3.100e-01	8.776e+00	2.562e-01	3.113e-01	4.367e-04	6.459e-01	1.609e-03	3.113e-01	4.367e-04	0.000e+00	0.000e+00	
0.0	202	1.620e+00	5.424e-02	0.000e+00	0.000e+00	1.045e+01	3.080e-01	8.834e+00	2.543e-01	3.118e-01	4.244e-04	6.516e-01	1.561e-03	3.118e-01	4.244e-04	0.000e+00	0.000e+00	
0.0	203	1.640e+00	5.390e-02	0.000e+00	0.000e+00	1.053e+01	3.064e-01	8.895e+00	2.531e-01	3.124e-01	4.133e-04	6.572e-01	1.519e-03	3.124e-01	4.133e-04	0.000e+00	0.000e+00	
0.0	204	1.660e+00	5.366e-02	0.000e+00	0.000e+00	1.062e+01	3.054e-01	8.957e+00	2.527e-01	3.129e-01	4.038e-04	6.627e-01	1.486e-03	3.129e-01	4.038e-04	0.000e+00	0.000e+00	
0.0	205	1.680e+00	5.350e-02	0.000e+00	0.000e+00	1.070e+01	3.040e-01	9.020e+00	2.519e-01	3.135e-01	3.963e-04	6.680e-01	1.462e-03	3.135e-01	3.963e-04	0.000e+00	0.000e+00	
0.0	206	1.699e+00	5.331e-02	0.000e+00	0.000e+00	1.078e+01	3.013e-01	9.084e+00	2.493e-01	3.140e-01	3.910e-04	6.732e-01	1.449e-03	3.140e-01	3.910e-04	0.000e+00	0.000e+00	
0.0	207	1.717e+00	5.307e-02	0.000e+00	0.000e+00	1.087e+01	2.977e-01	9.149e+00	2.455e-01	3.144e-01	3.882e-04	6.783e-01	1.445e-03	3.144e-01	3.882e-04	0.000e+00	0.000e+00	
0.0	208	1.735e+00	5.282e-02	0.000e+00	0.000e+00	1.095e+01	2.939e-01	9.212e+00	2.417e-01	3.149e-01	3.878e-04	6.833e-01	1.450e-03	3.149e-01	3.878e-04	0.000e+00	0.000e+00	
0.0	209	1.753e+00	5.258e-02	0.000e+00	0.000e+00	1.103e+01	2.905e-01	9.273e+00	2.385e-01	3.153e-01	3.897e-04	6.882e-01	1.463e-03	3.153e-01	3.897e-04	0.000e+00	0.000e+00	
0.0	210	1.770e+00	5.230e-02	0.000e+00	0.000e+00	1.110e+01	2.870e-01	9.330e+00	2.354e-01	3.158e-01	3.938e-04	6.929e-01	1.483e-03	3.158e-01	3.938e-04	0.000e+00	0.000e+00	
0.0	211	1.788e+00	5.197e-02	0.000e+00	0.000e+00	1.117e+01	2.826e-01	9.383e+00	2.313e-01	3.162e-01	3.999e-04	6.976e-01	1.507e-03	3.162e-01	3.999e-04	0.000e+00	0.000e+00	
0.0	212	1.805e+00	5.170e-02	0.000e+00	0.000e+00	1.124e+01	2.773e-01	9.431e+00	2.262e-01	3.166e-01	4.076e-04	7.021e-01	1.535e-03	3.166e-01	4.076e-04	0.000e+00	0.000e+00	
0.0	213	1.823e+00	5.157e-02	0.000e+00	0.000e+00	1.130e+01	2.715e-01	9.474e+00	2.206e-01	3.170e-01	4.165e-04	7.065e-01	1.567e-03	3.170e-01	4.165e-04	0.000e+00	0.000e+00	
0.0	214	1.842e+00	5.159e-02	0.000e+00	0.000e+00	1.135e+01	2.660e-01	9.510e+00	2.152e-01	3.173e-01	4.265e-04	7.108e-01	1.601e-03	3.173e-01	4.265e-04	0.000e+00	0.000e+00	
0.0	215	1.860e+00	5.170e-02	0.000e+00	0.000e+00	1.140e+01	2.610e-01	9.540e+00	2.105e-01	3.177e-01	4.371e-04	7.150e-01	1.639e-03	3.177e-01	4.371e-04	0.000e+00	0.000e+00	
0.0	216	1.879e+00	5.188e-02	0.000e+00	0.000e+00	1.144e+01	2.570e-01	9.564e+00	2.066e-01	3.180e-01	4.481e-04	7.191e-01	1.680e-03	3.180e-01	4.481e-04	0.000e+00	0.000e+00	
0.0	217	1.897e+00	5.216e-02	0.000e+00	0.000e+00	1.148e+01	2.541e-01	9.583e+00	2.038e-01	3.183e-01	4.593e-04	7.231e-01	1.724e-03	3.183e-01	4.593e-04	0.000e+00	0.000e+00	
0.0	218	1.915e+00	5.254e-02	0.000e+00	0.000e+00	1.152e+01	2.520e-01	9.602e+00	2.017e-01	3.186e-01	4.705e-04	7.270e-01	1.768e-03	3.186e-01	4.705e-04	0.000e+00	0.000e+00	
0.0	219	1.933e+00	5.295e-02	0.000e+00	0.000e+00	1.156e+01	2.505e-01	9.623e+00	1.999e-01	3.189e-01	4.816e-04	7.308e-01	1.811e-03	3.189e-01	4.816e-04	0.000e+00	0.000e+00	
0.0	220	1.950e+00	5.320e-02	0.000e+00	0.000e+00	1.160e+01	2.490e-01	9.650e+00	1.978e-01	3.192e-01	4.927e-04	7.346e-01	1.850e-03	3.192e-01	4.927e-04	0.000e+00	0.000e+00	
0.0	221	1.966e+00	5.323e-02	0.000e+00	0.000e+00	1.165e+01	2.472e-01	9.684e+00	1.954e-01	3.195e-01	5.036e-04	7.382e-01	1.883e-03	3.195e-01	5.036e-04	0.000e+00	0.000e+00	
0.0	222	1.982e+00	5.326e-02	0.000e+00	0.000e+00	1.171e+01	2.456e-01	9.725e+00	1.936e-01	3.198e-01	5.140e-04	7.417e-01	1.910e-03	3.198e-01	5.140e-04	0.000e+00	0.000e+00	
0.0	223	1.998e+00	5.347e-02	0.000e+00	0.000e+00	1.177e+01	2.448e-01	9.771e+00	1.929e-01	3.200e-01	5.233e-04	7.451e-01	1.928e-03	3.200e-01	5.233e-04	0.000e+00	0.000e+00	
0.0	224	2.014e+00	5.390e-02	0.000e+00	0.000e+00	1.183e+01	2.448e-01	9.820e+00	1.933e-01	3.203e-01	5.309e-04	7.485e-01	1.937e-03	3.203e-01	5.309e-04	0.000e+00	0.000e+00	
0.0	225	2.030e+00	5.440e-02	0.000e+00	0.000e+00	1.190e+01	2.450e-01	9.870e+00	1.938e-01	3.205e-01	5.364e-04	7.518e-01	1.936e-03	3.205e-01	5.364e-04	0.000e+00	0.000e+00	
0.0	226	2.047e+00	5.476e-02	0.000e+00	0.000e+00	1.197e+01	2.451e-01	9.919e+00	1.936e-01	3.208e-01	5.391e-04	7.550e-01	1.922e-03	3.208e-01	5.391e-04	0.000e+00	0.000e+00	
0.0	227	2.065e+00	5.499e-02	0.000e+00	0.000e+00	1.203e+01	2.452e-01	9.966e+00	1.931e-01	3.210e-01	5.392e-04	7.581e-01	1.898e-03	3.210e-01	5.392e-04	0.000e+00	0.000e+00	
0.0	228	2.084e+00	5.516e-02	0.000e+00	0.000e+00	1.209e+01	2.457e-01	1.001e+01	1.928e-01	3.212e-01	5.367e-04	7.611e-01	1.866e-03	3.212e-01	5.367e-04	0.000e+00	0.000e+00	
0.0	229	2.102e+00	5.537e-02	0.000e+00	0.000e+00	1.215e+01	2.464e-01	1.005e+01	1.929e-01	3.214e-01	5.317e-04	7.641e-01	1.829e-03	3.214e-01	5.317e-04	0.000e+00	0.000e+00	
0.0	230	2.120e+00	5.560e-02	0.000e+00	0.000e+00	1.220e+01	2.470e-01	1.008e+01	1.929e-01	3.216e-01	5.244e-04	7.670e-01	1.788e-03	3.216e-01	5.244e-04	0.000e+00	0.000e+00	
0.0	231	2.137e+00	5.583e-02	0.000e+00	0.000e+00	1.224e+01	2.470e-01	1.010e+01	1.923e-01	3.219e-01	5.150e-04	7.698e-01	1.745e-03	3.219e-01	5.150e-04	0.000e+00	0.000e+00	
0.0	232	2.154e+00	5.606e-02	0.000e+00	0.000e+00	1.228e+01	2.469e-01	1.013e+01	1.918e-01	3.220e-01	5.037e-04	7.725e-01	1.704e-03	3.220e-01	5.037e-04	0.000e+00	0.000e+00	
0.0	233	2.170e+00	5.628e-02	0.000e+00	0.000e+00	1.232e+01	2.471e-01	1.015e+01	1.918e-01	3.222e-01	4.912e-04	7.752e-01	1.666e-03	3.222e-01	4.912e-04	0.000e+00	0.000e+00	
0.0	234	2.185e+00	5.645e-02	0.000e+00	0.000e+00	1.235e+01	2.479e-01	1.017e+01	1.926e-01	3.224e-01	4.779e-04	7.779e-01	1.634e-03	3.224e-01	4.779e-04	0.000e+00	0.000e+00	
0.0	235	2.200e+00	5.650e-02	0.000e+00	0.000e+00	1.240e+01	2.490e-01	1.020e+01	1.937e-01	3.226e-01	4.640e-04	7.804e-01	1.607e-03	3.226e-01	4.640e-04	0.000e+00	0.000e+00	
0.0	236	2.214e+00	5.646e-02	0.000e+00	0.000e+00	1.245e+01	2.500e-01	1.024e+01	1.945e-01	3.228e-01	4.499e-04	7.830e-01	1.586e-03	3.228e-01	4.499e-04	0.000e+00	0.000e+00	
0.0	237	2.228e+00	5.650e-02	0.000e+00	0.000e+00	1.252e+01	2.509e-01	1.029e+01	1.953e-01	3.230e-01	4.363e-04	7.854e-01	1.570e-03	3.230e-01	4.363e-04	0.000e+00	0.000e+00	
0.0	238	2.241e+00	5.673e-02	0.000e+00	0.000e+00	1.258e+01	2.516e-01	1.034e+01	1.961e-01	3.231e-01	4.243e-04	7.879e-01	1.559e-03	3.231e-01	4.243e-04	0.000e+00	0.000e+00	
0.0	239	2.255e+00	5.708e-02	0.000e+00	0.000e+00	1.264e+01	2.521e-01	1.039e+01	1.967e-01	3.233e-01	4.148e-04	7.902e-01	1.553e-03	3.233e-01	4.148e-04	0.000e+00	0.000e+00	
0.0	240	2.270e+00	5.740e-02	0.000e+00	0.000e+00	1.270e+01	2.520e-01	1.043e+01	1.964e-01	3.234e-01	4.089e-04	7.925e-01	1.559e-03	3.234e-01	4.089e-04	0.000e+00	0.000e+00	
0.0	241	2.285e+00	5.754e-02	0.000e+00	0.000e+00	1.275e+01	2.515e-01	1.046e+01	1.952e-01	3.236e-01	4.073e-04	7.947e-01	1.582e-03	3.236e-01	4.073e-04	0.000e+00	0.000e+00	
0.0	242	2.302e+00	5.762e-02	0.000e+00	0.000e+00	1.279e+01	2.514e-01	1.049e+01	1.944e-01	3.237e-01	4.070e-04	7.969e-01	1.619e-03	3.237e-01	4.070e-04	0.000e+00	0.000e+00	
0.0	243	2.318e+00	5.779e-02	0.000e+00	0.000e+00	1.283e+01	2.522e-01	1.051e+01	1.950e-01	3.239e-01	4.040e-04	7.991e-01	1.654e-03	3.239e-01	4.040e-04	0.000e+00	0.000e+00	
0.0	244	2.334e+00	5.805e-02	0.000e+00	0.000e+00	1.286e+01	2.537e-01	1.053e+01	1.968e-01	3.241e-01	3.936e-04	8.012e-01	1.666e-03	3.241e-01	3.936e-04	0.000e+00	0.000e+00	
0.0	245	2.350e+00	5.830e-02	0.000e+00	0.000e+00	1.290e+01	2.550e-01	1.055e+01	1.986e-01	3.242e-01	3.717e-04	8.034e-01	1.635e-03	3.242e-01	3.717e-04	0.000e+00	0.000e+00	
0.0	246	2.365e+00	5.842e-02	0.000e+00	0.000e+00	1.294e+01	2.554e-01	1.057e+01	1.989e-01	3.244e-01	3.376e-04	8.057e-01	1.572e-03	3.244e-01	3.376e-04	0.000e+00	0.000e+00	
0.0	247	2.379e+00	5.846e-02	0.000e+00	0.000e+00	1.298e+01	2.552e-01	1.060e+01	1.982e-01	3.245e-01	2.998e-04	8.080e-01	1.530e-03	3.245e-01	2.998e-04	0.000e+00	0.000e+00	
0.0	248	2.393e+00	5.856e-02	0.000e+00	0.000e+00	1.302e+01	2.553e-01	1.062e+01	1.978e-01	3.247e-01	2.687e-04	8.102e-01	1.553e-03	3.247e-01	2.687e-04	0.000e+00	0.000e+00	
0.0	249	2.407e+00	5.879e-02	0.000e+00	0.000e+00	1.306e+01	2.560e-01	1.065e+01	1.982e-01	3.249e-01	2.515e-04	8.124e-01	1.641e-03	3.249e-01	2.515e-04	0.000e+00	0.000e+00	
0.0	250	2.420e+00	5.910e-02	0.000e+00	0.000e+00	1.310e+01	2.570e-01	1.068e+01	1.993e-01	3.250e-01	2.467e-04	8.145e-01	1.745e-03	3.250e-01	2.467e-04	0.000e+00	0.000e+00	
0.0	251	2.433e+00	5.938e-02	0.000e+00	0.000e+00	1.314e+01	2.578e-01	1.071e+01	2.002e-01	3.251e-01	2.461e-04	8.165e-01	1.808e-03	3.251e-01	2.461e-04	0.000e+00	0.000e+00	
0.0	252	2.446e+00	5.957e-02	0.000e+00	0.000e+00	1.318e+01	2.581e-01	1.074e+01	2.005e-01	3.253e-01	2.442e-04	8.184e-01	1.821e-03	3.253e-01	2.442e-04	0.000e+00	0.000e+00	
0.0	253	2.459e+00	5.969e-02	0.000e+00	0.000e+00	1.323e+01	2.580e-01	1.077e+01	2.001e-01	3.254e-01	2.402e-04	8.202e-01	1.797e-03	3.254e-01	2.402e-04	0.000e+00	0.000e+00	
0.0	254	2.472e+00	5.976e-02	0.000e+00	0.000e+00	1.327e+01	2.576e-01	1.080e+01	1.993e-01	3.255e-01	2.353e-04	8.219e-01	1.757e-03	3.255e-01	2.353e-04	0.000e+00	0.000e+00	
0.0	255	2.485e+00	5.984e-02	0.000e+00	0.000e+00	1.331e+01	2.572e-01	1.082e+01	1.985e-01	3.256e-01	2.308e-04	8.236e-01	1.718e-03	3.256e-01	2.308e-04	0.000e+00	0.000e+00	
0.0	256	2.498e+00	5.996e-02	0.000e+00	0.000e+00	1.335e+01	2.570e-01	1.085e+01	1.979e-01	3.257e-01	2.271e-04	8.253e-01	1.695e-03	3.257e-01	2.271e-04	0.000e+00	0.000e+00	
0.0	257	2.510e+00	6.014e-02	0.000e+00	0.000e+00	1.339e+01	2.572e-01	1.088e+01	1.978e-01	3.258e-01	2.239e-04	8.269e-01	1.685e-03	3.258e-01	2.239e-04	0.000e+00	0.000e+00	
0.0	258	2.524e+00	6.038e-02	0.000e+00	0.000e+00	1.343e+01	2.577e-01	1.090e+01	1.982e-01	3.259e-01	2.212e-04	8.286e-01	1.683e-03	3.259e-01	2.212e-04	0.000e+00	0.000e+00	
0.0	259	2.537e+00	6.065e-02	0.000e+00	0.000e+00	1.346e+01	2.584e-01	1.093e+01	1.988e-01	3.261e-01	2.189e-04	8.302e-01	1.685e-03	3.261e-01	2.189e-04	0.000e+00	0.000e+00	
0.0	260	2.550e+00	6.090e-02	0.000e+00	0.000e+00	1.350e+01	2.590e-01	1.095e+01	1.994e-01	3.262e-01	2.167e-04	8.318e-01	1.686e-03	3.262e-01	2.167e-04	0.000e+00	0.000e+00	
0.0	261	2.563e+00	6.109e-02	0.000e+00	0.000e+00	1.353e+01	2.594e-01	1.097e+01	1.998e-01	3.263e-01	2.145e-04	8.333e-01	1.683e-03	3.263e-01	2.145e-04	0.000e+00	0.000e+00	
0.0	262	2.577e+00	6.124e-02	0.000e+00	0.000e+00	1.357e+01	2.596e-01	1.099e+01	2.000e-01	3.264e-01	2.121e-04	8.349e-01	1.677e-03	3.264e-01	2.121e-04	0.000e+00	0.000e+00	
0.0	263	2.591e+00	6.134e-02	0.000e+00	0.000e+00	1.360e+01	2.596e-01	1.101e+01	1.999e-01	3.265e-01	2.096e-04	8.363e-01	1.668e-03	3.265e-01	2.096e-04	0.000e+00	0.000e+00	
0.0	264	2.604e+00	6.145e-02	0.000e+00	0.000e+00	1.363e+01	2.596e-01	1.102e+01	1.997e-01	3.266e-01	2.071e-04	8.378e-01	1.658e-03	3.266e-01	2.071e-04	0.000e+00	0.000e+00	
0.0	265	2.618e+00	6.157e-02	0.000e+00	0.000e+00	1.366e+01	2.596e-01	1.104e+01	1.995e-01	3.266e-01	2.047e-04	8.392e-01	1.648e-03	3.266e-01	2.047e-04	0.000e+00	0.000e+00	
0.0	266	2.631e+00	6.172e-02	0.000e+00	0.000e+00	1.369e+01	2.597e-01	1.106e+01	1.995e-01	3.267e-01	2.024e-04	8.406e-01	1.639e-03	3.267e-01	2.024e-04	0.000e+00	0.000e+00	
0.0	267	2.644e+00	6.190e-02	0.000e+00	0.000e+00	1.371e+01	2.600e-01	1.107e+01	1.996e-01	3.268e-01	2.003e-04	8.420e-01	1.631e-03	3.268e-01	2.003e-04	0.000e+00	0.000e+00	
0.0	268	2.656e+00	6.210e-02	0.000e+00	0.000e+00	1.374e+01	2.604e-01	1.109e+01	1.998e-01	3.269e-01	1.984e-04	8.434e-01	1.623e-03	3.269e-01	1.984e-04	0.000e+00	0.000e+00	
0.0	269	2.668e+00	6.231e-02	0.000e+00	0.000e+00	1.377e+01	2.608e-01	1.110e+01	1.999e-01	3.270e-01	1.966e-04	8.447e-01	1.615e-03	3.270e-01	1.966e-04	0.000e+00	0.000e+00	
0.0	270	2.680e+00	6.250e-02	0.000e+00	0.000e+00	1.380e+01	2.610e-01	1.112e+01	2.000e-01	3.271e-01	1.949e-04	8.460e-01	1.608e-03	3.271e-01	1.949e-04	0.000e+00	0.000e+00	
0.0	271	2.691e+00	6.266e-02	0.000e+00	0.000e+00	1.383e+01	2.610e-01	1.114e+01	1.999e-01	3.272e-01	1.932e-04	8.473e-01	1.600e-03	3.272e-01	1.932e-04	0.000e+00	0.000e+00	
0.0	272	2.702e+00	6.279e-02	0.000e+00	0.000e+00	1.386e+01	2.609e-01	1.116e+01	1.996e-01	3.272e-01	1.917e-04	8.485e-01	1.592e-03	3.272e-01	1.917e-04	0.000e+00	0.000e+00	
0.0	273	2.712e+00	6.292e-02	0.000e+00	0.000e+00	1.389e+01	2.609e-01	1.118e+01	1.993e-01	3.273e-01	1.902e-04	8.498e-01	1.584e-03	3.273e-01	1.902e-04	0.000e+00	0.000e+00	
0.0	274	2.722e+00	6.306e-02	0.000e+00	0.000e+00	1.392e+01	2.609e-01	1.120e+01	1.991e-01	3.274e-01	1.888e-04	8.510e-01	1.575e-03	3.274e-01	1.888e-04	0.000e+00	0.000e+00	
0.0	275	2.731e+00	6.323e-02	0.000e+00	0.000e+00	1.395e+01	2.611e-01	1.122e+01	1.992e-01	3.275e-01	1.875e-04	8.522e-01	1.567e-03	3.275e-01	1.875e-04	0.000e+00	0.000e+00	
0.5	130	3.964e-01	1.110e-01	1.372e-02	6.981e-05	2.843e+00	4.860e-01	2.454e+00	3.796e-01	1.115e-01	5.688e-04	1.149e-01	9.223e-04			1.639e-03	2.209e-05	
0.5	131	4.063e-01	1.104e-01	1.457e-02	1.031e-04	2.924e+00	4.845e-01	2.525e+00	3.784e-01	1.156e-01	6.118e-04	1.189e-01	9.112e-04			1.784e-03	2.825e-05	
0.5	132	4.165e-01	1.094e-01	1.545e-02	1.545e-04	3.006e+00	4.850e-01	2.597e+00	3.791e-01	1.199e-01	6.763e-04	1.231e-01	9.150e-04			1.940e-03	3.984e-05	
0.5	133	4.269e-01	1.081e-01	1.638e-02	2.215e-04	3.092e+00	4.889e-01	2.673e+00	3.839e-01	1.242e-01	7.693e-04	1.274e-01	9.264e-04			2.106e-03	5.668e-05	
0.5	134	4.376e-01	1.067e-01	1.735e-02	3.011e-04	3.180e+00	4.959e-01	2.751e+00	3.924e-01	1.286e-01	9.001e-04	1.319e-01	9.437e-04			2.282e-03	7.806e-05	
0.5	135	4.485e-01	1.050e-01	1.836e-02	3.910e-04	3.273e+00	5.040e-01	2.834e+00	4.020e-01	1.331e-01	1.079e-03	1.366e-01	9.701e-04			2.467e-03	1.033e-04	
0.5	136	4.596e-01	1.033e-01	1.941e-02	4.866e-04	3.371e+00	5.112e-01	2.921e+00	4.099e-01	1.377e-01	1.303e-03	1.415e-01	1.009e-03			2.661e-03	1.312e-04	
0.5	137	4.710e-01	1.016e-01	2.050e-02	5.815e-04	3.472e+00	5.179e-01	3.011e+00	4.172e-01	1.424e-01	1.560e-03	1.467e-01	1.057e-03			2.865e-03	1.599e-04	
0.5	138	4.827e-01	1.003e-01	2.164e-02	6.686e-04	3.576e+00	5.253e-01	3.104e+00	4.259e-01	1.472e-01	1.831e-03	1.522e-01	1.108e-03			3.076e-03	1.872e-04	
0.5	139	4.946e-01	9.911e-02	2.282e-02	7.415e-04	3.680e+00	5.339e-01	3.197e+00	4.365e-01	1.521e-01	2.097e-03	1.580e-01	1.155e-03			3.296e-03	2.110e-04	
0.5	140	5.069e-01	9.780e-02	2.404e-02	7.945e-04	3.785e+00	5.429e-01	3.290e+00	4.478e-01	1.571e-01	2.342e-03	1.640e-01	1.191e-03	1.638e-01	3.244e-03	3.525e-03	2.293e-04	
0.5	141	5.196e-01	9.614e-02	2.531e-02	8.269e-04	3.888e+00	5.512e-01	3.381e+00	4.580e-01	1.622e-01	2.555e-03	1.703e-01	1.217e-03	1.689e-01	3.390e-03	3.761e-03	2.419e-04	
0.5	142	5.326e-01	9.429e-02	2.663e-02	8.422e-04	3.991e+00	5.583e-01	3.472e+00	4.665e-01	1.673e-01	2.729e-03	1.769e-01	1.243e-03	1.741e-01	3.480e-03	4.008e-03	2.494e-04	
0.5	143	5.458e-01	9.254e-02	2.800e-02	8.441e-04	4.095e+00	5.643e-01	3.563e+00	4.737e-01	1.725e-01	2.858e-03	1.837e-01	1.273e-03	1.793e-01	3.524e-03	4.267e-03	2.530e-04	
0.5	144	5.592e-01	9.099e-02	2.943e-02	8.366e-04	4.201e+00	5.690e-01	3.656e+00	4.798e-01	1.778e-01	2.938e-03	1.909e-01	1.307e-03	1.846e-01	3.527e-03	4.539e-03	2.536e-04	
0.5	145	5.726e-01	8.950e-02	3.093e-02	8.238e-04	4.310e+00	5.722e-01	3.752e+00	4.843e-01	1.831e-01	2.963e-03	1.982e-01	1.338e-03	1.899e-01	3.492e-03	4.826e-03	2.524e-04	
0.5	146	5.861e-01	8.790e-02	3.249e-02	8.094e-04	4.422e+00	5.737e-01	3.852e+00	4.872e-01	1.885e-01	2.939e-03	2.058e-01	1.363e-03	1.951e-01	3.419e-03	5.128e-03	2.504e-04	
0.5	147	5.998e-01	8.627e-02	3.411e-02	7.968e-04	4.537e+00	5.737e-01	3.954e+00	4.884e-01	1.938e-01	2.877e-03	2.136e-01	1.384e-03	2.004e-01	3.312e-03	5.447e-03	2.487e-04	
0.5	148	6.137e-01	8.478e-02	3.579e-02	7.878e-04	4.654e+00	5.721e-01	4.058e+00	4.882e-01	1.992e-01	2.788e-03	2.216e-01	1.401e-03	2.056e-01	3.177e-03	5.780e-03	2.479e-04	
0.5	149	6.279e-01	8.349e-02	3.753e-02	7.827e-04	4.771e+00	5.685e-01	4.162e+00	4.861e-01	2.045e-01	2.684e-03	2.298e-01	1.419e-03	2.107e-01	3.024e-03	6.128e-03	2.481e-04	
0.5	150	6.427e-01	8.231e-02	3.931e-02	7.804e-04	4.887e+00	5.622e-01	4.264e+00	4.813e-01	2.097e-01	2.575e-03	2.381e-01	1.435e-03	2.157e-01	2.870e-03	6.491e-03	2.492e-04	
0.5	151	6.580e-01	8.111e-02	4.114e-02	7.809e-04	5.000e+00	5.529e-01	4.363e+00	4.734e-01	2.148e-01	2.474e-03	2.466e-01	1.454e-03	2.206e-01	2.735e-03	6.865e-03	2.511e-04	
0.5	152	6.739e-01	7.997e-02	4.300e-02	7.849e-04	5.113e+00	5.411e-01	4.460e+00	4.630e-01	2.198e-01	2.391e-03	2.551e-01	1.479e-03	2.253e-01	2.633e-03	7.246e-03	2.544e-04	
0.5	153	6.902e-01	7.894e-02	4.486e-02	7.919e-04	5.224e+00	5.276e-01	4.556e+00	4.510e-01	2.246e-01	2.333e-03	2.638e-01	1.510e-03	2.299e-01	2.566e-03	7.629e-03	2.588e-04	
0.5	154	7.069e-01	7.800e-02	4.672e-02	8.001e-04	5.334e+00	5.121e-01	4.651e+00	4.368e-01	2.293e-01	2.297e-03	2.725e-01	1.541e-03	2.343e-01	2.520e-03	8.009e-03	2.637e-04	
0.5	155	7.240e-01	7.700e-02	4.856e-02	8.064e-04	5.445e+00	4.943e-01	4.745e+00	4.196e-01	2.338e-01	2.276e-03	2.814e-01	1.568e-03	2.385e-01	2.470e-03	8.380e-03	2.679e-04	
0.5	156	7.414e-01	7.592e-02	5.036e-02	8.077e-04	5.556e+00	4.744e-01	4.840e+00	3.999e-01	2.381e-01	2.257e-03	2.902e-01	1.585e-03	2.424e-01	2.400e-03	8.739e-03	2.702e-04	
0.5	157	7.589e-01	7.499e-02	5.212e-02	8.016e-04	5.668e+00	4.550e-01	4.935e+00	3.809e-01	2.421e-01	2.230e-03	2.992e-01	1.595e-03	2.461e-01	2.309e-03	9.081e-03	2.696e-04	
0.5	158	7.766e-01	7.440e-02	5.383e-02	7.862e-04	5.781e+00	4.384e-01	5.031e+00	3.655e-01	2.460e-01	2.183e-03	3.081e-01	1.603e-03	2.497e-01	2.199e-03	9.404e-03	2.653e-04	
0.5	159	7.944e-01	7.403e-02	5.548e-02	7.600e-04	5.895e+00	4.247e-01	5.128e+00	3.541e-01	2.496e-01	2.105e-03	3.171e-01	1.614e-03	2.530e-01	2.074e-03	9.705e-03	2.566e-04	
0.5	160	8.121e-01	7.351e-02	5.705e-02	7.221e-04	6.010e+00	4.120e-01	5.227e+00	3.435e-01	2.530e-01	1.988e-03	3.262e-01	1.635e-03	2.561e-01	1.940e-03	9.979e-03	2.433e-04	
0.5	161	8.299e-01	7.259e-02	5.855e-02	6.748e-04	6.127e+00	3.978e-01	5.326e+00	3.302e-01	2.561e-01	1.837e-03	3.352e-01	1.672e-03	2.590e-01	1.803e-03	1.023e-02	2.262e-04	
0.5	162	8.476e-01	7.153e-02	5.998e-02	6.238e-04	6.245e+00	3.828e-01	5.428e+00	3.150e-01	2.591e-01	1.672e-03	3.442e-01	1.728e-03	2.617e-01	1.673e-03	1.045e-02	2.073e-04	
0.5	163	8.655e-01	7.074e-02	6.134e-02	5.749e-04	6.367e+00	3.694e-01	5.532e+00	3.008e-01	2.619e-01	1.515e-03	3.533e-01	1.801e-03	2.643e-01	1.561e-03	1.065e-02	1.890e-04	
0.5	164	8.835e-01	7.037e-02	6.263e-02	5.333e-04	6.492e+00	3.588e-01	5.640e+00	2.896e-01	2.645e-01	1.385e-03	3.623e-01	1.885e-03	2.668e-01	1.476e-03	1.083e-02	1.730e-04	
0.5	165	9.019e-01	7.021e-02	6.387e-02	5.021e-04	6.622e+00	3.511e-01	5.752e+00	2.818e-01	2.670e-01	1.296e-03	3.713e-01	1.971e-03	2.691e-01	1.420e-03	1.099e-02	1.607e-04	
0.5	166	9.206e-01	6.988e-02	6.504e-02	4.805e-04	6.757e+00	3.447e-01	5.869e+00	2.758e-01	2.693e-01	1.242e-03	3.803e-01	2.050e-03	2.713e-01	1.387e-03	1.112e-02	1.517e-04	
0.5	167	9.396e-01	6.927e-02	6.617e-02	4.655e-04	6.895e+00	3.391e-01	5.989e+00	2.708e-01	2.716e-01	1.212e-03	3.893e-01	2.117e-03	2.734e-01	1.368e-03	1.125e-02	1.450e-04	
0.5	168	9.590e-01	6.845e-02	6.725e-02	4.547e-04	7.036e+00	3.345e-01	6.111e+00	2.668e-01	2.737e-01	1.195e-03	3.982e-01	2.168e-03	2.754e-01	1.355e-03	1.136e-02	1.399e-04	
0.5	169	9.785e-01	6.755e-02	6.829e-02	4.467e-04	7.177e+00	3.307e-01	6.233e+00	2.638e-01	2.757e-01	1.184e-03	4.071e-01	2.200e-03	2.773e-01	1.344e-03	1.145e-02	1.357e-04	
0.5	170	9.982e-01	6.661e-02	6.929e-02	4.408e-04	7.317e+00	3.272e-01	6.353e+00	2.611e-01	2.776e-01	1.177e-03	4.160e-01	2.209e-03	2.791e-01	1.332e-03	1.154e-02	1.323e-04	
0.5	171	1.018e+00	6.571e-02	7.026e-02	4.371e-04	7.453e+00	3.233e-01	6.470e+00	2.580e-01	2.795e-01	1.173e-03	4.248e-01	2.198e-03	2.809e-01	1.317e-03	1.162e-02	1.297e-04	
0.5	172	1.038e+00	6.492e-02	7.119e-02	4.352e-04	7.587e+00	3.193e-01	6.585e+00	2.551e-01	2.813e-01	1.169e-03	4.335e-01	2.169e-03	2.826e-01	1.300e-03	1.169e-02	1.278e-04	
0.5	173	1.058e+00	6.430e-02	7.210e-02	4.344e-04	7.718e+00	3.155e-01	6.696e+00	2.525e-01	2.830e-01	1.163e-03	4.423e-01	2.129e-03	2.842e-01	1.279e-03	1.175e-02	1.264e-04	
0.5	174	1.078e+00	6.372e-02	7.297e-02	4.333e-04	7.847e+00	3.116e-01	6.805e+00	2.499e-01	2.846e-01	1.151e-03	4.509e-01	2.082e-03	2.857e-01	1.251e-03	1.181e-02	1.250e-04	
0.5	175	1.098e+00	6.302e-02	7.382e-02	4.304e-04	7.973e+00	3.072e-01	6.912e+00	2.462e-01	2.862e-01	1.131e-03	4.595e-01	2.033e-03	2.872e-01	1.215e-03	1.186e-02	1.231e-04	
0.5	176	1.119e+00	6.210e-02	7.464e-02	4.250e-04	8.098e+00	3.018e-01	7.016e+00	2.411e-01	2.876e-01	1.100e-03	4.680e-01	1.985e-03	2.887e-01	1.171e-03	1.190e-02	1.206e-04	
0.5	177	1.139e+00	6.119e-02	7.543e-02	4.174e-04	8.220e+00	2.964e-01	7.119e+00	2.359e-01	2.891e-01	1.061e-03	4.765e-01	1.941e-03	2.900e-01	1.120e-03	1.194e-02	1.176e-04	
0.5	178	1.159e+00	6.054e-02	7.620e-02	4.084e-04	8.340e+00	2.915e-01	7.219e+00	2.317e-01	2.905e-01	1.016e-03	4.849e-01	1.901e-03	2.914e-01	1.064e-03	1.198e-02	1.142e-04	
0.5	179	1.179e+00	6.021e-02	7.694e-02	3.989e-04	8.457e+00	2.871e-01	7.316e+00	2.284e-01	2.918e-01	9.671e-04	4.932e-01	1.868e-03	2.926e-01	1.006e-03	1.200e-02	1.108e-04	
0.5	180	1.199e+00	6.002e-02	7.766e-02	3.898e-04	8.571e+00	2.821e-01	7.410e+00	2.241e-01	2.930e-01	9.175e-04	5.014e-01	1.845e-03	2.939e-01	9.493e-04	1.203e-02	1.078e-04	
0.5	181	1.219e+00	5.972e-02	7.836e-02	3.815e-04	8.681e+00	2.762e-01	7.501e+00	2.181e-01	2.943e-01	8.690e-04	5.095e-01	1.831e-03	2.951e-01	8.949e-04	1.205e-02	1.051e-04	
0.5	182	1.239e+00	5.928e-02	7.903e-02	3.738e-04	8.789e+00	2.710e-01	7.590e+00	2.126e-01	2.954e-01	8.223e-04	5.175e-01	1.830e-03	2.962e-01	8.436e-04	1.207e-02	1.027e-04	
0.5	183	1.259e+00	5.881e-02	7.968e-02	3.664e-04	8.895e+00	2.681e-01	7.676e+00	2.099e-01	2.966e-01	7.781e-04	5.255e-01	1.839e-03	2.973e-01	7.956e-04	1.208e-02	1.006e-04	
0.5	184	1.279e+00	5.838e-02	8.031e-02	3.591e-04	8.998e+00	2.676e-01	7.758e+00	2.102e-01	2.977e-01	7.372e-04	5.333e-01	1.857e-03	2.984e-01	7.515e-04	1.209e-02	9.863e-05	
0.5	185	1.300e+00	5.802e-02	8.092e-02	3.517e-04	9.098e+00	2.681e-01	7.839e+00	2.116e-01	2.987e-01	7.002e-04	5.410e-01	1.882e-03	2.994e-01	7.117e-04	1.210e-02	9.673e-05	
0.5	186	1.322e+00	5.769e-02	8.151e-02	3.443e-04	9.197e+00	2.680e-01	7.916e+00	2.118e-01	2.997e-01	6.676e-04	5.486e-01	1.909e-03	3.004e-01	6.764e-04	1.211e-02	9.489e-05	
0.5	187	1.344e+00	5.736e-02	8.209e-02	3.370e-04	9.294e+00	2.680e-01	7.991e+00	2.117e-01	3.007e-01	6.390e-04	5.561e-01	1.937e-03	3.013e-01	6.452e-04	1.212e-02	9.312e-05	
0.5	188	1.366e+00	5.706e-02	8.265e-02	3.299e-04	9.390e+00	2.694e-01	8.065e+00	2.131e-01	3.017e-01	6.141e-04	5.635e-01	1.961e-03	3.023e-01	6.179e-04	1.212e-02	9.143e-05	
0.5	189	1.389e+00	5.679e-02	8.319e-02	3.230e-04	9.484e+00	2.724e-01	8.137e+00	2.165e-01	3.026e-01	5.923e-04	5.708e-01	1.980e-03	3.031e-01	5.940e-04	1.212e-02	8.978e-05	
0.5	190	1.411e+00	5.652e-02	8.371e-02	3.163e-04	9.576e+00	2.760e-01	8.207e+00	2.207e-01	3.035e-01	5.733e-04	5.779e-01	1.992e-03	3.040e-01	5.730e-04	1.213e-02	8.815e-05	
0.5	191	1.432e+00	5.628e-02	8.422e-02	3.096e-04	9.667e+00	2.787e-01	8.277e+00	2.241e-01	3.043e-01	5.566e-04	5.849e-01	1.994e-03	3.049e-01	5.544e-04	1.213e-02	8.649e-05	
0.5	192	1.453e+00	5.615e-02	8.472e-02	3.029e-04	9.757e+00	2.808e-01	8.346e+00	2.268e-01	3.052e-01	5.417e-04	5.918e-01	1.986e-03	3.057e-01	5.377e-04	1.213e-02	8.477e-05	
0.5	193	1.473e+00	5.610e-02	8.520e-02	2.960e-04	9.843e+00	2.829e-01	8.412e+00	2.296e-01	3.060e-01	5.280e-04	5.985e-01	1.968e-03	3.064e-01	5.224e-04	1.213e-02	8.298e-05	
0.5	194	1.493e+00	5.599e-02	8.567e-02	2.891e-04	9.926e+00	2.858e-01	8.476e+00	2.333e-01	3.067e-01	5.149e-04	6.052e-01	1.941e-03	3.072e-01	5.080e-04	1.213e-02	8.111e-05	
0.5	195	1.511e+00	5.562e-02	8.612e-02	2.821e-04	1.000e+01	2.899e-01	8.536e+00	2.377e-01	3.075e-01	5.021e-04	6.117e-01	1.905e-03	3.079e-01	4.939e-04	1.213e-02	7.917e-05	
0.5	196	1.530e+00	5.498e-02	8.656e-02	2.751e-04	1.008e+01	2.949e-01	8.593e+00	2.428e-01	3.082e-01	4.891e-04	6.180e-01	1.861e-03	3.086e-01	4.798e-04	1.212e-02	7.717e-05	
0.5	197	1.547e+00	5.442e-02	8.699e-02	2.680e-04	1.015e+01	3.004e-01	8.647e+00	2.480e-01	3.089e-01	4.760e-04	6.243e-01	1.811e-03	3.093e-01	4.657e-04	1.212e-02	7.513e-05	
0.5	198	1.565e+00	5.422e-02	8.740e-02	2.609e-04	1.022e+01	3.056e-01	8.699e+00	2.528e-01	3.096e-01	4.627e-04	6.304e-01	1.758e-03	3.100e-01	4.517e-04	1.212e-02	7.308e-05	
0.5	199	1.583e+00	5.439e-02	8.780e-02	2.539e-04	1.029e+01	3.094e-01	8.752e+00	2.562e-01	3.102e-01	4.493e-04	6.364e-01	1.703e-03	3.106e-01	4.379e-04	1.211e-02	7.106e-05	
0.5	200	1.602e+00	5.461e-02	8.819e-02	2.472e-04	1.036e+01	3.108e-01	8.805e+00	2.573e-01	3.108e-01	4.361e-04	6.423e-01	1.649e-03	3.112e-01	4.246e-04	1.211e-02	6.908e-05	
0.5	201	1.622e+00	5.455e-02	8.857e-02	2.406e-04	1.044e+01	3.098e-01	8.861e+00	2.560e-01	3.114e-01	4.232e-04	6.481e-01	1.598e-03	3.118e-01	4.120e-04	1.210e-02	6.717e-05	
0.5	202	1.642e+00	5.425e-02	8.894e-02	2.345e-04	1.052e+01	3.078e-01	8.919e+00	2.541e-01	3.120e-01	4.113e-04	6.538e-01	1.552e-03	3.124e-01	4.005e-04	1.210e-02	6.536e-05	
0.5	203	1.662e+00	5.391e-02	8.929e-02	2.287e-04	1.060e+01	3.062e-01	8.979e+00	2.529e-01	3.126e-01	4.006e-04	6.593e-01	1.514e-03	3.129e-01	3.906e-04	1.209e-02	6.368e-05	
0.5	204	1.683e+00	5.367e-02	8.964e-02	2.234e-04	1.068e+01	3.052e-01	9.041e+00	2.526e-01	3.131e-01	3.916e-04	6.647e-01	1.484e-03	3.134e-01	3.826e-04	1.209e-02	6.214e-05	
0.5	205	1.702e+00	5.351e-02	8.997e-02	2.186e-04	1.076e+01	3.038e-01	9.104e+00	2.517e-01	3.136e-01	3.848e-04	6.700e-01	1.463e-03	3.139e-01	3.768e-04	1.208e-02	6.076e-05	
0.5	206	1.721e+00	5.332e-02	9.029e-02	2.145e-04	1.084e+01	3.012e-01	9.168e+00	2.492e-01	3.141e-01	3.803e-04	6.752e-01	1.453e-03	3.144e-01	3.734e-04	1.207e-02	5.955e-05	
0.5	207	1.740e+00	5.308e-02	9.060e-02	2.110e-04	1.093e+01	2.975e-01	9.232e+00	2.454e-01	3.146e-01	3.782e-04	6.803e-01	1.451e-03	3.149e-01	3.725e-04	1.207e-02	5.852e-05	
0.5	208	1.758e+00	5.283e-02	9.091e-02	2.083e-04	1.101e+01	2.938e-01	9.295e+00	2.416e-01	3.150e-01	3.787e-04	6.852e-01	1.459e-03	3.153e-01	3.740e-04	1.206e-02	5.767e-05	
0.5	209	1.775e+00	5.258e-02	9.120e-02	2.062e-04	1.109e+01	2.903e-01	9.356e+00	2.383e-01	3.155e-01	3.814e-04	6.900e-01	1.474e-03	3.158e-01	3.778e-04	1.205e-02	5.700e-05	
0.5	210	1.793e+00	5.230e-02	9.148e-02	2.048e-04	1.116e+01	2.869e-01	9.413e+00	2.352e-01	3.159e-01	3.864e-04	6.948e-01	1.494e-03	3.162e-01	3.835e-04	1.205e-02	5.650e-05	
0.5	211	1.811e+00	5.198e-02	9.176e-02	2.041e-04	1.123e+01	2.824e-01	9.466e+00	2.311e-01	3.163e-01	3.932e-04	6.994e-01	1.519e-03	3.166e-01	3.910e-04	1.204e-02	5.614e-05	
0.5	212	1.828e+00	5.170e-02	9.202e-02	2.040e-04	1.130e+01	2.771e-01	9.514e+00	2.261e-01	3.167e-01	4.016e-04	7.039e-01	1.547e-03	3.169e-01	3.999e-04	1.203e-02	5.593e-05	
0.5	213	1.846e+00	5.157e-02	9.228e-02	2.045e-04	1.136e+01	2.714e-01	9.556e+00	2.205e-01	3.171e-01	4.112e-04	7.082e-01	1.578e-03	3.173e-01	4.098e-04	1.202e-02	5.586e-05	
0.5	214	1.865e+00	5.159e-02	9.253e-02	2.054e-04	1.141e+01	2.658e-01	9.593e+00	2.151e-01	3.174e-01	4.218e-04	7.125e-01	1.613e-03	3.177e-01	4.205e-04	1.202e-02	5.590e-05	
0.5	215	1.883e+00	5.170e-02	9.277e-02	2.067e-04	1.146e+01	2.608e-01	9.622e+00	2.103e-01	3.178e-01	4.329e-04	7.167e-01	1.652e-03	3.180e-01	4.316e-04	1.201e-02	5.606e-05	
0.5	216	1.902e+00	5.188e-02	9.301e-02	2.083e-04	1.150e+01	2.569e-01	9.646e+00	2.065e-01	3.181e-01	4.443e-04	7.208e-01	1.694e-03	3.183e-01	4.430e-04	1.200e-02	5.630e-05	
0.5	217	1.920e+00	5.216e-02	9.324e-02	2.100e-04	1.154e+01	2.539e-01	9.665e+00	2.036e-01	3.184e-01	4.558e-04	7.247e-01	1.737e-03	3.186e-01	4.544e-04	1.200e-02	5.659e-05	
0.5	218	1.939e+00	5.254e-02	9.346e-02	2.117e-04	1.158e+01	2.519e-01	9.684e+00	2.016e-01	3.187e-01	4.673e-04	7.286e-01	1.780e-03	3.189e-01	4.657e-04	1.199e-02	5.688e-05	
0.5	219	1.956e+00	5.295e-02	9.368e-02	2.133e-04	1.161e+01	2.504e-01	9.705e+00	1.998e-01	3.190e-01	4.788e-04	7.324e-01	1.821e-03	3.192e-01	4.770e-04	1.198e-02	5.714e-05	
0.5	220	1.973e+00	5.320e-02	9.388e-02	2.148e-04	1.166e+01	2.489e-01	9.732e+00	1.977e-01	3.193e-01	4.902e-04	7.361e-01	1.857e-03	3.195e-01	4.881e-04	1.197e-02	5.733e-05	
0.5	221	1.990e+00	5.323e-02	9.409e-02	2.159e-04	1.171e+01	2.471e-01	9.766e+00	1.954e-01	3.196e-01	5.014e-04	7.397e-01	1.888e-03	3.198e-01	4.989e-04	1.197e-02	5.743e-05	
0.5	222	2.006e+00	5.325e-02	9.429e-02	2.167e-04	1.177e+01	2.456e-01	9.807e+00	1.935e-01	3.199e-01	5.118e-04	7.432e-01	1.911e-03	3.200e-01	5.089e-04	1.196e-02	5.740e-05	
0.5	223	2.021e+00	5.347e-02	9.448e-02	2.170e-04	1.183e+01	2.448e-01	9.853e+00	1.929e-01	3.201e-01	5.210e-04	7.466e-01	1.926e-03	3.203e-01	5.174e-04	1.196e-02	5.723e-05	
0.5	224	2.037e+00	5.390e-02	9.467e-02	2.168e-04	1.189e+01	2.447e-01	9.901e+00	1.933e-01	3.204e-01	5.283e-04	7.499e-01	1.930e-03	3.205e-01	5.236e-04	1.195e-02	5.690e-05	
0.5	225	2.054e+00	5.440e-02	9.485e-02	2.159e-04	1.196e+01	2.450e-01	9.951e+00	1.938e-01	3.206e-01	5.332e-04	7.532e-01	1.924e-03	3.208e-01	5.270e-04	1.194e-02	5.638e-05	
0.5	226	2.071e+00	5.476e-02	9.502e-02	2.144e-04	1.202e+01	2.451e-01	1.000e+01	1.936e-01	3.208e-01	5.354e-04	7.564e-01	1.906e-03	3.210e-01	5.273e-04	1.194e-02	5.568e-05	
0.5	227	2.089e+00	5.498e-02	9.520e-02	2.124e-04	1.209e+01	2.452e-01	1.005e+01	1.931e-01	3.211e-01	5.350e-04	7.594e-01	1.879e-03	3.212e-01	5.247e-04	1.193e-02	5.484e-05	
0.5	228	2.108e+00	5.516e-02	9.537e-02	2.099e-04	1.215e+01	2.457e-01	1.009e+01	1.929e-01	3.213e-01	5.320e-04	7.625e-01	1.845e-03	3.214e-01	5.197e-04	1.193e-02	5.391e-05	
0.5	229	2.126e+00	5.536e-02	9.553e-02	2.071e-04	1.221e+01	2.465e-01	1.013e+01	1.929e-01	3.215e-01	5.265e-04	7.654e-01	1.807e-03	3.216e-01	5.124e-04	1.192e-02	5.294e-05	
0.5	230	2.144e+00	5.560e-02	9.569e-02	2.040e-04	1.226e+01	2.471e-01	1.016e+01	1.929e-01	3.217e-01	5.187e-04	7.683e-01	1.766e-03	3.218e-01	5.033e-04	1.192e-02	5.197e-05	
0.5	231	2.161e+00	5.583e-02	9.584e-02	2.008e-04	1.230e+01	2.471e-01	1.019e+01	1.924e-01	3.219e-01	5.088e-04	7.711e-01	1.725e-03	3.220e-01	4.926e-04	1.191e-02	5.104e-05	
0.5	232	2.178e+00	5.606e-02	9.599e-02	1.976e-04	1.234e+01	2.470e-01	1.021e+01	1.919e-01	3.221e-01	4.973e-04	7.738e-01	1.687e-03	3.222e-01	4.809e-04	1.191e-02	5.016e-05	
0.5	233	2.194e+00	5.628e-02	9.614e-02	1.943e-04	1.237e+01	2.472e-01	1.023e+01	1.920e-01	3.223e-01	4.846e-04	7.765e-01	1.653e-03	3.224e-01	4.683e-04	1.190e-02	4.930e-05	
0.5	234	2.209e+00	5.645e-02	9.629e-02	1.910e-04	1.241e+01	2.480e-01	1.025e+01	1.927e-01	3.225e-01	4.712e-04	7.791e-01	1.624e-03	3.226e-01	4.553e-04	1.190e-02	4.847e-05	
0.5	235	2.224e+00	5.650e-02	9.643e-02	1.874e-04	1.246e+01	2.491e-01	1.028e+01	1.938e-01	3.227e-01	4.572e-04	7.817e-01	1.602e-03	3.228e-01	4.420e-04	1.189e-02	4.764e-05	
0.5	236	2.238e+00	5.646e-02	9.656e-02	1.839e-04	1.251e+01	2.501e-01	1.032e+01	1.946e-01	3.228e-01	4.433e-04	7.842e-01	1.585e-03	3.229e-01	4.289e-04	1.189e-02	4.681e-05	
0.5	237	2.252e+00	5.650e-02	9.670e-02	1.807e-04	1.257e+01	2.510e-01	1.037e+01	1.954e-01	3.230e-01	4.301e-04	7.867e-01	1.573e-03	3.231e-01	4.168e-04	1.189e-02	4.614e-05	
0.5	238	2.266e+00	5.673e-02	9.683e-02	1.784e-04	1.264e+01	2.517e-01	1.042e+01	1.963e-01	3.232e-01	4.188e-04	7.891e-01	1.566e-03	3.233e-01	4.064e-04	1.188e-02	4.579e-05	
0.5	239	2.280e+00	5.708e-02	9.696e-02	1.778e-04	1.270e+01	2.522e-01	1.047e+01	1.968e-01	3.233e-01	4.102e-04	7.914e-01	1.567e-03	3.234e-01	3.989e-04	1.188e-02	4.595e-05	
0.5	240	2.294e+00	5.740e-02	9.708e-02	1.795e-04	1.276e+01	2.521e-01	1.051e+01	1.965e-01	3.235e-01	4.056e-04	7.937e-01	1.583e-03	3.236e-01	3.954e-04	1.188e-02	4.682e-05	
0.5	241	2.310e+00	5.755e-02	9.721e-02	1.838e-04	1.281e+01	2.517e-01	1.054e+01	1.953e-01	3.236e-01	4.048e-04	7.959e-01	1.615e-03	3.237e-01	3.957e-04	1.187e-02	4.838e-05	
0.5	242	2.326e+00	5.763e-02	9.733e-02	1.885e-04	1.285e+01	2.516e-01	1.057e+01	1.945e-01	3.238e-01	4.043e-04	7.981e-01	1.656e-03	3.239e-01	3.963e-04	1.187e-02	5.000e-05	
0.5	243	2.342e+00	5.779e-02	9.745e-02	1.909e-04	1.288e+01	2.524e-01	1.059e+01	1.951e-01	3.239e-01	3.998e-04	8.002e-01	1.682e-03	3.240e-01	3.931e-04	1.187e-02	5.085e-05	
0.5	244	2.359e+00	5.805e-02	9.756e-02	1.879e-04	1.292e+01	2.538e-01	1.061e+01	1.970e-01	3.241e-01	3.869e-04	8.024e-01	1.674e-03	3.242e-01	3.817e-04	1.186e-02	5.014e-05	
0.5	245	2.374e+00	5.831e-02	9.767e-02	1.771e-04	1.296e+01	2.551e-01	1.063e+01	1.987e-01	3.242e-01	3.618e-04	8.047e-01	1.622e-03	3.243e-01	3.583e-04	1.186e-02	4.724e-05	
0.5	246	2.389e+00	5.842e-02	9.778e-02	1.592e-04	1.299e+01	2.555e-01	1.065e+01	1.990e-01	3.244e-01	3.260e-04	8.070e-01	1.564e-03	3.245e-01	3.245e-04	1.185e-02	4.252e-05	
0.5	247	2.404e+00	5.846e-02	9.788e-02	1.417e-04	1.303e+01	2.553e-01	1.068e+01	1.983e-01	3.246e-01	2.893e-04	8.093e-01	1.556e-03	3.246e-01	2.898e-04	1.184e-02	3.792e-05	
0.5	248	2.418e+00	5.856e-02	9.798e-02	1.326e-04	1.307e+01	2.554e-01	1.070e+01	1.979e-01	3.247e-01	2.616e-04	8.115e-01	1.620e-03	3.248e-01	2.638e-04	1.183e-02	3.540e-05	
0.5	249	2.431e+00	5.879e-02	9.808e-02	1.343e-04	1.311e+01	2.560e-01	1.073e+01	1.983e-01	3.249e-01	2.482e-04	8.137e-01	1.723e-03	3.249e-01	2.516e-04	1.182e-02	3.553e-05	
0.5	250	2.445e+00	5.910e-02	9.818e-02	1.415e-04	1.316e+01	2.570e-01	1.076e+01	1.993e-01	3.250e-01	2.455e-04	8.157e-01	1.806e-03	3.251e-01	2.497e-04	1.182e-02	3.700e-05	
0.5	251	2.458e+00	5.938e-02	9.828e-02	1.467e-04	1.320e+01	2.578e-01	1.079e+01	2.002e-01	3.252e-01	2.452e-04	8.176e-01	1.837e-03	3.252e-01	2.500e-04	1.181e-02	3.804e-05	
0.5	252	2.471e+00	5.957e-02	9.838e-02	1.475e-04	1.324e+01	2.582e-01	1.082e+01	2.005e-01	3.253e-01	2.430e-04	8.195e-01	1.825e-03	3.253e-01	2.484e-04	1.181e-02	3.815e-05	
0.5	253	2.484e+00	5.968e-02	9.848e-02	1.451e-04	1.328e+01	2.580e-01	1.085e+01	2.001e-01	3.254e-01	2.389e-04	8.212e-01	1.789e-03	3.254e-01	2.450e-04	1.181e-02	3.761e-05	
0.5	254	2.496e+00	5.976e-02	9.857e-02	1.415e-04	1.332e+01	2.576e-01	1.088e+01	1.993e-01	3.255e-01	2.341e-04	8.229e-01	1.748e-03	3.256e-01	2.411e-04	1.181e-02	3.687e-05	
0.5	255	2.509e+00	5.983e-02	9.867e-02	1.384e-04	1.336e+01	2.572e-01	1.090e+01	1.985e-01	3.256e-01	2.300e-04	8.246e-01	1.718e-03	3.257e-01	2.378e-04	1.181e-02	3.631e-05	
0.5	256	2.522e+00	5.996e-02	9.876e-02	1.368e-04	1.340e+01	2.571e-01	1.093e+01	1.980e-01	3.257e-01	2.266e-04	8.263e-01	1.704e-03	3.258e-01	2.352e-04	1.180e-02	3.605e-05	
0.5	257	2.535e+00	6.014e-02	9.885e-02	1.362e-04	1.344e+01	2.572e-01	1.096e+01	1.978e-01	3.259e-01	2.237e-04	8.280e-01	1.698e-03	3.259e-01	2.330e-04	1.180e-02	3.600e-05	
0.5	258	2.548e+00	6.038e-02	9.893e-02	1.362e-04	1.348e+01	2.577e-01	1.098e+01	1.982e-01	3.260e-01	2.213e-04	8.296e-01	1.699e-03	3.260e-01	2.310e-04	1.180e-02	3.607e-05	
0.5	259	2.561e+00	6.065e-02	9.902e-02	1.366e-04	1.352e+01	2.584e-01	1.101e+01	1.988e-01	3.261e-01	2.191e-04	8.312e-01	1.700e-03	3.261e-01	2.291e-04	1.180e-02	3.619e-05	
0.5	260	2.575e+00	6.090e-02	9.910e-02	1.370e-04	1.355e+01	2.590e-01	1.103e+01	1.995e-01	3.262e-01	2.171e-04	8.328e-01	1.698e-03	3.262e-01	2.273e-04	1.179e-02	3.630e-05	
0.5	261	2.588e+00	6.109e-02	9.919e-02	1.371e-04	1.359e+01	2.594e-01	1.105e+01	1.999e-01	3.263e-01	2.149e-04	8.343e-01	1.692e-03	3.263e-01	2.253e-04	1.179e-02	3.636e-05	
0.5	262	2.602e+00	6.123e-02	9.927e-02	1.370e-04	1.362e+01	2.596e-01	1.107e+01	2.000e-01	3.264e-01	2.127e-04	8.358e-01	1.683e-03	3.264e-01	2.231e-04	1.179e-02	3.636e-05	
0.5	263	2.615e+00	6.134e-02	9.935e-02	1.367e-04	1.365e+01	2.596e-01	1.109e+01	1.999e-01	3.265e-01	2.103e-04	8.373e-01	1.673e-03	3.265e-01	2.208e-04	1.179e-02	3.633e-05	
0.5	264	2.629e+00	6.145e-02	9.943e-02	1.363e-04	1.368e+01	2.596e-01	1.110e+01	1.997e-01	3.266e-01	2.080e-04	8.387e-01	1.661e-03	3.266e-01	2.184e-04	1.179e-02	3.630e-05	
0.5	265	2.642e+00	6.157e-02	9.951e-02	1.360e-04	1.371e+01	2.596e-01	1.112e+01	1.995e-01	3.267e-01	2.057e-04	8.401e-01	1.651e-03	3.267e-01	2.161e-04	1.179e-02	3.626e-05	
0.5	266	2.656e+00	6.172e-02	9.958e-02	1.357e-04	1.374e+01	2.598e-01	1.114e+01	1.995e-01	3.267e-01	2.037e-04	8.415e-01	1.641e-03	3.267e-01	2.138e-04	1.178e-02	3.625e-05	
0.5	267	2.669e+00	6.190e-02	9.966e-02	1.356e-04	1.377e+01	2.601e-01	1.115e+01	1.996e-01	3.268e-01	2.017e-04	8.429e-01	1.632e-03	3.268e-01	2.116e-04	1.178e-02	3.624e-05	
0.5	268	2.681e+00	6.210e-02	9.973e-02	1.354e-04	1.380e+01	2.604e-01	1.117e+01	1.998e-01	3.269e-01	1.999e-04	8.442e-01	1.623e-03	3.269e-01	2.094e-04	1.178e-02	3.625e-05	
0.5	269	2.693e+00	6.231e-02	9.980e-02	1.354e-04	1.383e+01	2.608e-01	1.118e+01	2.000e-01	3.270e-01	1.983e-04	8.455e-01	1.615e-03	3.270e-01	2.074e-04	1.178e-02	3.625e-05	
0.5	270	2.705e+00	6.250e-02	9.988e-02	1.353e-04	1.385e+01	2.610e-01	1.120e+01	2.000e-01	3.271e-01	1.967e-04	8.468e-01	1.606e-03	3.271e-01	2.055e-04	1.178e-02	3.626e-05	
0.5	271	2.716e+00	6.266e-02	9.995e-02	1.352e-04	1.388e+01	2.611e-01	1.122e+01	1.999e-01	3.272e-01	1.952e-04	8.481e-01	1.597e-03	3.272e-01	2.037e-04	1.178e-02	3.625e-05	
0.5	272	2.727e+00	6.279e-02	1.000e-01	1.351e-04	1.391e+01	2.610e-01	1.124e+01	1.996e-01	3.272e-01	1.938e-04	8.493e-01	1.587e-03	3.272e-01	2.020e-04	1.178e-02	3.625e-05	
0.5	273	2.737e+00	6.292e-02	1.001e-01	1.349e-04	1.394e+01	2.609e-01	1.126e+01	1.993e-01	3.273e-01	1.925e-04	8.505e-01	1.578e-03	3.273e-01	2.005e-04	1.178e-02	3.624e-05	
0.5	274	2.747e+00	6.307e-02	1.002e-01	1.348e-04	1.397e+01	2.609e-01	1.128e+01	1.992e-01	3.274e-01	1.912e-04	8.517e-01	1.569e-03	3.274e-01	1.992e-04	1.178e-02	3.622e-05	
0.5	275	2.756e+00	6.323e-02	1.002e-01	1.347e-04	1.400e+01	2.612e-01	1.130e+01	1.992e-01	3.275e-01	1.901e-04	8.529e-01	1.560e-03	3.275e-01	1.982e-04	1.178e-02	3.621e-05	
1.0	130	4.072e-01	1.110e-01	3.044e-02	3.877e-04	2.947e+00	4.861e-01	2.570e+00	3.797e-01	1.196e-01	1.065e-03	1.196e-01	9.922e-04			7.748e-03	2.042e-04	
1.0	131	4.178e-01	1.104e-01	3.228e-02	4.952e-04	3.033e+00	4.846e-01	2.648e+00	3.785e-01	1.238e-01	1.150e-03	1.239e-01	1.007e-03			8.414e-03	2.566e-04	
1.0	132	4.287e-01	1.094e-01	3.421e-02	6.364e-04	3.122e+00	4.851e-01	2.727e+00	3.792e-01	1.281e-01	1.274e-03	1.283e-01	1.033e-03			9.121e-03	3.307e-04	
1.0	133	4.399e-01	1.081e-01	3.621e-02	8.050e-04	3.214e+00	4.891e-01	2.810e+00	3.841e-01	1.326e-01	1.444e-03	1.329e-01	1.069e-03			9.868e-03	4.241e-04	
1.0	134	4.513e-01	1.067e-01	3.830e-02	9.928e-04	3.309e+00	4.962e-01	2.896e+00	3.928e-01	1.371e-01	1.661e-03	1.377e-01	1.118e-03			1.065e-02	5.329e-04	
1.0	135	4.630e-01	1.050e-01	4.048e-02	1.187e-03	3.408e+00	5.044e-01	2.986e+00	4.024e-01	1.417e-01	1.912e-03	1.428e-01	1.181e-03			1.147e-02	6.493e-04	
1.0	136	4.749e-01	1.033e-01	4.274e-02	1.372e-03	3.512e+00	5.115e-01	3.080e+00	4.103e-01	1.464e-01	2.183e-03	1.482e-01	1.251e-03			1.233e-02	7.646e-04	
1.0	137	4.871e-01	1.017e-01	4.508e-02	1.534e-03	3.620e+00	5.181e-01	3.178e+00	4.175e-01	1.511e-01	2.454e-03	1.538e-01	1.321e-03			1.322e-02	8.696e-04	
1.0	138	4.997e-01	1.003e-01	4.751e-02	1.661e-03	3.731e+00	5.254e-01	3.279e+00	4.260e-01	1.560e-01	2.709e-03	1.596e-01	1.382e-03	1.814e-01	7.350e-03	1.414e-02	9.557e-04	
1.0	139	5.125e-01	9.913e-02	5.003e-02	1.746e-03	3.843e+00	5.339e-01	3.380e+00	4.365e-01	1.610e-01	2.935e-03	1.658e-01	1.429e-03	1.866e-01	7.510e-03	1.510e-02	1.018e-03	
1.0	140	5.258e-01	9.782e-02	5.264e-02	1.794e-03	3.955e+00	5.429e-01	3.482e+00	4.478e-01	1.660e-01	3.125e-03	1.723e-01	1.464e-03	1.918e-01	7.574e-03	1.609e-02	1.058e-03	
1.0	141	5.395e-01	9.615e-02	5.536e-02	1.812e-03	4.067e+00	5.514e-01	3.583e+00	4.581e-01	1.711e-01	3.272e-03	1.790e-01	1.495e-03	1.969e-01	7.581e-03	1.713e-02	1.081e-03	
1.0	142	5.535e-01	9.431e-02	5.820e-02	1.807e-03	4.178e+00	5.587e-01	3.683e+00	4.669e-01	1.763e-01	3.372e-03	1.860e-01	1.526e-03	2.021e-01	7.550e-03	1.821e-02	1.090e-03	
1.0	143	5.677e-01	9.255e-02	6.116e-02	1.787e-03	4.292e+00	5.649e-01	3.785e+00	4.744e-01	1.815e-01	3.419e-03	1.932e-01	1.556e-03	2.071e-01	7.489e-03	1.936e-02	1.089e-03	
1.0	144	5.822e-01	9.099e-02	6.425e-02	1.759e-03	4.407e+00	5.697e-01	3.889e+00	4.806e-01	1.867e-01	3.414e-03	2.007e-01	1.581e-03	2.121e-01	7.391e-03	2.057e-02	1.083e-03	
1.0	145	5.969e-01	8.950e-02	6.746e-02	1.730e-03	4.526e+00	5.730e-01	3.997e+00	4.852e-01	1.919e-01	3.364e-03	2.084e-01	1.602e-03	2.170e-01	7.249e-03	2.184e-02	1.076e-03	
1.0	146	6.116e-01	8.791e-02	7.079e-02	1.705e-03	4.649e+00	5.745e-01	4.108e+00	4.881e-01	1.972e-01	3.281e-03	2.163e-01	1.620e-03	2.217e-01	7.063e-03	2.317e-02	1.070e-03	
1.0	147	6.265e-01	8.629e-02	7.423e-02	1.685e-03	4.775e+00	5.744e-01	4.222e+00	4.893e-01	2.024e-01	3.175e-03	2.244e-01	1.637e-03	2.263e-01	6.843e-03	2.456e-02	1.067e-03	
1.0	148	6.417e-01	8.480e-02	7.778e-02	1.671e-03	4.901e+00	5.728e-01	4.337e+00	4.891e-01	2.075e-01	3.055e-03	2.326e-01	1.655e-03	2.307e-01	6.601e-03	2.601e-02	1.067e-03	
1.0	149	6.573e-01	8.352e-02	8.142e-02	1.661e-03	5.027e+00	5.693e-01	4.451e+00	4.870e-01	2.126e-01	2.931e-03	2.410e-01	1.675e-03	2.350e-01	6.361e-03	2.751e-02	1.070e-03	
1.0	150	6.734e-01	8.234e-02	8.513e-02	1.656e-03	5.151e+00	5.631e-01	4.562e+00	4.823e-01	2.175e-01	2.816e-03	2.495e-01	1.701e-03	2.390e-01	6.140e-03	2.905e-02	1.076e-03	
1.0	151	6.901e-01	8.114e-02	8.886e-02	1.659e-03	5.271e+00	5.538e-01	4.670e+00	4.745e-01	2.223e-01	2.719e-03	2.581e-01	1.733e-03	2.428e-01	5.939e-03	3.060e-02	1.087e-03	
1.0	152	7.074e-01	7.999e-02	9.260e-02	1.668e-03	5.388e+00	5.421e-01	4.773e+00	4.643e-01	2.270e-01	2.643e-03	2.668e-01	1.771e-03	2.464e-01	5.742e-03	3.215e-02	1.103e-03	
1.0	153	7.251e-01	7.896e-02	9.631e-02	1.677e-03	5.503e+00	5.286e-01	4.874e+00	4.522e-01	2.315e-01	2.586e-03	2.755e-01	1.808e-03	2.498e-01	5.519e-03	3.367e-02	1.118e-03	
1.0	154	7.432e-01	7.802e-02	9.996e-02	1.681e-03	5.615e+00	5.131e-01	4.972e+00	4.379e-01	2.358e-01	2.543e-03	2.844e-01	1.838e-03	2.529e-01	5.256e-03	3.514e-02	1.130e-03	
1.0	155	7.616e-01	7.702e-02	1.035e-01	1.675e-03	5.725e+00	4.951e-01	5.067e+00	4.206e-01	2.399e-01	2.505e-03	2.932e-01	1.861e-03	2.558e-01	4.969e-03	3.656e-02	1.132e-03	
1.0	156	7.803e-01	7.594e-02	1.070e-01	1.654e-03	5.835e+00	4.750e-01	5.161e+00	4.007e-01	2.438e-01	2.460e-03	3.021e-01	1.878e-03	2.585e-01	4.682e-03	3.790e-02	1.122e-03	
1.0	157	7.992e-01	7.502e-02	1.104e-01	1.615e-03	5.944e+00	4.555e-01	5.255e+00	3.814e-01	2.475e-01	2.398e-03	3.111e-01	1.893e-03	2.610e-01	4.414e-03	3.916e-02	1.097e-03	
1.0	158	8.181e-01	7.444e-02	1.136e-01	1.554e-03	6.053e+00	4.387e-01	5.348e+00	3.659e-01	2.509e-01	2.309e-03	3.201e-01	1.911e-03	2.634e-01	4.179e-03	4.031e-02	1.054e-03	
1.0	159	8.371e-01	7.407e-02	1.167e-01	1.472e-03	6.162e+00	4.249e-01	5.442e+00	3.543e-01	2.541e-01	2.188e-03	3.290e-01	1.936e-03	2.656e-01	3.976e-03	4.136e-02	9.935e-04	
1.0	160	8.560e-01	7.355e-02	1.196e-01	1.379e-03	6.272e+00	4.121e-01	5.536e+00	3.436e-01	2.572e-01	2.048e-03	3.380e-01	1.975e-03	2.677e-01	3.797e-03	4.231e-02	9.227e-04	
1.0	161	8.748e-01	7.263e-02	1.224e-01	1.285e-03	6.384e+00	3.978e-01	5.631e+00	3.303e-01	2.600e-01	1.904e-03	3.470e-01	2.028e-03	2.697e-01	3.637e-03	4.315e-02	8.500e-04	
1.0	162	8.935e-01	7.157e-02	1.250e-01	1.200e-03	6.497e+00	3.829e-01	5.729e+00	3.151e-01	2.627e-01	1.775e-03	3.560e-01	2.092e-03	2.716e-01	3.495e-03	4.391e-02	7.830e-04	
1.0	163	9.124e-01	7.078e-02	1.276e-01	1.132e-03	6.614e+00	3.695e-01	5.829e+00	3.009e-01	2.653e-01	1.673e-03	3.650e-01	2.163e-03	2.735e-01	3.370e-03	4.458e-02	7.276e-04	
1.0	164	9.314e-01	7.040e-02	1.300e-01	1.082e-03	6.734e+00	3.590e-01	5.933e+00	2.898e-01	2.677e-01	1.601e-03	3.739e-01	2.230e-03	2.753e-01	3.261e-03	4.518e-02	6.857e-04	
1.0	165	9.506e-01	7.024e-02	1.323e-01	1.045e-03	6.860e+00	3.513e-01	6.042e+00	2.821e-01	2.699e-01	1.550e-03	3.828e-01	2.290e-03	2.770e-01	3.165e-03	4.570e-02	6.540e-04	
1.0	166	9.702e-01	6.992e-02	1.345e-01	1.018e-03	6.992e+00	3.450e-01	6.156e+00	2.761e-01	2.721e-01	1.513e-03	3.917e-01	2.337e-03	2.787e-01	3.076e-03	4.616e-02	6.289e-04	
1.0	167	9.901e-01	6.930e-02	1.366e-01	9.958e-04	7.128e+00	3.395e-01	6.274e+00	2.712e-01	2.742e-01	1.483e-03	4.006e-01	2.368e-03	2.803e-01	2.989e-03	4.658e-02	6.082e-04	
1.0	168	1.010e+00	6.849e-02	1.386e-01	9.781e-04	7.266e+00	3.350e-01	6.394e+00	2.673e-01	2.761e-01	1.457e-03	4.094e-01	2.380e-03	2.819e-01	2.902e-03	4.694e-02	5.906e-04	
1.0	169	1.030e+00	6.759e-02	1.406e-01	9.640e-04	7.404e+00	3.312e-01	6.515e+00	2.643e-01	2.780e-01	1.433e-03	4.182e-01	2.372e-03	2.834e-01	2.810e-03	4.727e-02	5.758e-04	
1.0	170	1.051e+00	6.666e-02	1.425e-01	9.532e-04	7.542e+00	3.278e-01	6.633e+00	2.617e-01	2.798e-01	1.410e-03	4.269e-01	2.345e-03	2.849e-01	2.713e-03	4.757e-02	5.635e-04	
1.0	171	1.071e+00	6.575e-02	1.444e-01	9.449e-04	7.677e+00	3.239e-01	6.750e+00	2.587e-01	2.816e-01	1.386e-03	4.356e-01	2.303e-03	2.863e-01	2.612e-03	4.783e-02	5.535e-04	
1.0	172	1.092e+00	6.497e-02	1.461e-01	9.374e-04	7.809e+00	3.199e-01	6.863e+00	2.558e-01	2.832e-01	1.360e-03	4.443e-01	2.252e-03	2.877e-01	2.509e-03	4.807e-02	5.445e-04	
1.0	173	1.113e+00	6.434e-02	1.479e-01	9.281e-04	7.938e+00	3.161e-01	6.973e+00	2.532e-01	2.848e-01	1.329e-03	4.528e-01	2.196e-03	2.890e-01	2.404e-03	4.828e-02	5.349e-04	
1.0	174	1.134e+00	6.377e-02	1.495e-01	9.147e-04	8.065e+00	3.122e-01	7.081e+00	2.506e-01	2.863e-01	1.290e-03	4.613e-01	2.139e-03	2.903e-01	2.298e-03	4.846e-02	5.232e-04	
1.0	175	1.154e+00	6.307e-02	1.511e-01	8.967e-04	8.190e+00	3.077e-01	7.187e+00	2.468e-01	2.878e-01	1.243e-03	4.698e-01	2.086e-03	2.915e-01	2.192e-03	4.863e-02	5.090e-04	
1.0	176	1.175e+00	6.215e-02	1.527e-01	8.753e-04	8.313e+00	3.023e-01	7.290e+00	2.416e-01	2.892e-01	1.189e-03	4.782e-01	2.036e-03	2.927e-01	2.088e-03	4.877e-02	4.932e-04	
1.0	177	1.196e+00	6.124e-02	1.542e-01	8.521e-04	8.433e+00	2.968e-01	7.391e+00	2.363e-01	2.906e-01	1.130e-03	4.864e-01	1.992e-03	2.938e-01	1.987e-03	4.889e-02	4.768e-04	
1.0	178	1.217e+00	6.060e-02	1.557e-01	8.289e-04	8.551e+00	2.919e-01	7.490e+00	2.321e-01	2.919e-01	1.069e-03	4.947e-01	1.955e-03	2.950e-01	1.891e-03	4.900e-02	4.610e-04	
1.0	179	1.238e+00	6.027e-02	1.571e-01	8.073e-04	8.667e+00	2.874e-01	7.586e+00	2.287e-01	2.931e-01	1.009e-03	5.028e-01	1.929e-03	2.960e-01	1.801e-03	4.908e-02	4.468e-04	
1.0	180	1.258e+00	6.008e-02	1.585e-01	7.875e-04	8.779e+00	2.824e-01	7.680e+00	2.244e-01	2.943e-01	9.509e-04	5.108e-01	1.914e-03	2.971e-01	1.717e-03	4.916e-02	4.343e-04	
1.0	181	1.278e+00	5.978e-02	1.598e-01	7.688e-04	8.889e+00	2.765e-01	7.770e+00	2.184e-01	2.955e-01	8.954e-04	5.188e-01	1.911e-03	2.981e-01	1.640e-03	4.922e-02	4.230e-04	
1.0	182	1.299e+00	5.934e-02	1.611e-01	7.510e-04	8.995e+00	2.713e-01	7.858e+00	2.129e-01	2.966e-01	8.432e-04	5.267e-01	1.919e-03	2.991e-01	1.568e-03	4.927e-02	4.128e-04	
1.0	183	1.319e+00	5.887e-02	1.623e-01	7.335e-04	9.099e+00	2.684e-01	7.943e+00	2.102e-01	2.977e-01	7.949e-04	5.344e-01	1.937e-03	3.001e-01	1.502e-03	4.931e-02	4.032e-04	
1.0	184	1.340e+00	5.844e-02	1.635e-01	7.162e-04	9.201e+00	2.679e-01	8.025e+00	2.105e-01	2.987e-01	7.513e-04	5.421e-01	1.961e-03	3.010e-01	1.441e-03	4.933e-02	3.941e-04	
1.0	185	1.361e+00	5.808e-02	1.647e-01	6.993e-04	9.301e+00	2.682e-01	8.104e+00	2.118e-01	2.997e-01	7.125e-04	5.496e-01	1.989e-03	3.019e-01	1.384e-03	4.936e-02	3.855e-04	
1.0	186	1.384e+00	5.774e-02	1.658e-01	6.829e-04	9.398e+00	2.681e-01	8.181e+00	2.119e-01	3.007e-01	6.782e-04	5.570e-01	2.018e-03	3.028e-01	1.332e-03	4.937e-02	3.774e-04	
1.0	187	1.406e+00	5.742e-02	1.669e-01	6.672e-04	9.495e+00	2.680e-01	8.255e+00	2.118e-01	3.016e-01	6.481e-04	5.644e-01	2.045e-03	3.036e-01	1.284e-03	4.938e-02	3.697e-04	
1.0	188	1.429e+00	5.712e-02	1.680e-01	6.522e-04	9.589e+00	2.693e-01	8.328e+00	2.131e-01	3.025e-01	6.219e-04	5.716e-01	2.067e-03	3.045e-01	1.241e-03	4.939e-02	3.623e-04	
1.0	189	1.452e+00	5.684e-02	1.691e-01	6.378e-04	9.682e+00	2.723e-01	8.399e+00	2.164e-01	3.034e-01	5.990e-04	5.786e-01	2.082e-03	3.053e-01	1.201e-03	4.939e-02	3.551e-04	
1.0	190	1.474e+00	5.658e-02	1.701e-01	6.237e-04	9.774e+00	2.758e-01	8.470e+00	2.206e-01	3.043e-01	5.790e-04	5.856e-01	2.089e-03	3.061e-01	1.165e-03	4.939e-02	3.479e-04	
1.0	191	1.496e+00	5.634e-02	1.710e-01	6.097e-04	9.864e+00	2.786e-01	8.539e+00	2.240e-01	3.051e-01	5.612e-04	5.924e-01	2.086e-03	3.068e-01	1.132e-03	4.938e-02	3.406e-04	
1.0	192	1.517e+00	5.620e-02	1.720e-01	5.958e-04	9.952e+00	2.806e-01	8.607e+00	2.267e-01	3.059e-01	5.453e-04	5.991e-01	2.075e-03	3.076e-01	1.102e-03	4.937e-02	3.331e-04	
1.0	193	1.538e+00	5.615e-02	1.729e-01	5.819e-04	1.004e+01	2.827e-01	8.673e+00	2.294e-01	3.067e-01	5.305e-04	6.057e-01	2.055e-03	3.083e-01	1.074e-03	4.936e-02	3.253e-04	
1.0	194	1.557e+00	5.604e-02	1.738e-01	5.680e-04	1.012e+01	2.856e-01	8.736e+00	2.330e-01	3.074e-01	5.164e-04	6.122e-01	2.027e-03	3.090e-01	1.048e-03	4.935e-02	3.174e-04	
1.0	195	1.577e+00	5.567e-02	1.747e-01	5.542e-04	1.020e+01	2.896e-01	8.796e+00	2.375e-01	3.081e-01	5.025e-04	6.185e-01	1.991e-03	3.096e-01	1.023e-03	4.934e-02	3.094e-04	
1.0	196	1.595e+00	5.503e-02	1.755e-01	5.405e-04	1.027e+01	2.946e-01	8.852e+00	2.425e-01	3.088e-01	4.888e-04	6.248e-01	1.949e-03	3.103e-01	1.000e-03	4.932e-02	3.012e-04	
1.0	197	1.613e+00	5.446e-02	1.764e-01	5.269e-04	1.034e+01	3.000e-01	8.905e+00	2.476e-01	3.095e-01	4.750e-04	6.309e-01	1.905e-03	3.109e-01	9.785e-04	4.930e-02	2.931e-04	
1.0	198	1.631e+00	5.426e-02	1.772e-01	5.138e-04	1.041e+01	3.052e-01	8.957e+00	2.524e-01	3.101e-01	4.613e-04	6.369e-01	1.858e-03	3.115e-01	9.582e-04	4.928e-02	2.852e-04	
1.0	199	1.650e+00	5.443e-02	1.779e-01	5.011e-04	1.048e+01	3.089e-01	9.009e+00	2.558e-01	3.107e-01	4.477e-04	6.427e-01	1.812e-03	3.121e-01	9.391e-04	4.926e-02	2.775e-04	
1.0	200	1.669e+00	5.465e-02	1.787e-01	4.891e-04	1.055e+01	3.104e-01	9.061e+00	2.569e-01	3.113e-01	4.346e-04	6.485e-01	1.769e-03	3.126e-01	9.214e-04	4.923e-02	2.702e-04	
1.0	201	1.688e+00	5.458e-02	1.794e-01	4.778e-04	1.063e+01	3.093e-01	9.117e+00	2.556e-01	3.119e-01	4.221e-04	6.541e-01	1.729e-03	3.131e-01	9.048e-04	4.920e-02	2.633e-04	
1.0	202	1.709e+00	5.428e-02	1.801e-01	4.675e-04	1.070e+01	3.074e-01	9.174e+00	2.536e-01	3.125e-01	4.108e-04	6.597e-01	1.694e-03	3.137e-01	8.894e-04	4.917e-02	2.569e-04	
1.0	203	1.730e+00	5.394e-02	1.808e-01	4.582e-04	1.078e+01	3.058e-01	9.234e+00	2.525e-01	3.130e-01	4.010e-04	6.651e-01	1.667e-03	3.142e-01	8.751e-04	4.914e-02	2.511e-04	
1.0	204	1.750e+00	5.369e-02	1.814e-01	4.501e-04	1.086e+01	3.048e-01	9.295e+00	2.521e-01	3.135e-01	3.931e-04	6.704e-01	1.647e-03	3.146e-01	8.619e-04	4.911e-02	2.460e-04	
1.0	205	1.770e+00	5.353e-02	1.821e-01	4.433e-04	1.095e+01	3.034e-01	9.357e+00	2.513e-01	3.140e-01	3.873e-04	6.756e-01	1.634e-03	3.151e-01	8.497e-04	4.908e-02	2.416e-04	
1.0	206	1.790e+00	5.333e-02	1.827e-01	4.379e-04	1.103e+01	3.007e-01	9.421e+00	2.488e-01	3.145e-01	3.839e-04	6.806e-01	1.629e-03	3.155e-01	8.386e-04	4.905e-02	2.379e-04	
1.0	207	1.808e+00	5.309e-02	1.833e-01	4.338e-04	1.111e+01	2.971e-01	9.484e+00	2.450e-01	3.150e-01	3.828e-04	6.856e-01	1.631e-03	3.160e-01	8.284e-04	4.901e-02	2.349e-04	
1.0	208	1.826e+00	5.284e-02	1.839e-01	4.312e-04	1.119e+01	2.934e-01	9.547e+00	2.412e-01	3.154e-01	3.840e-04	6.904e-01	1.639e-03	3.164e-01	8.191e-04	4.898e-02	2.326e-04	
1.0	209	1.844e+00	5.259e-02	1.845e-01	4.299e-04	1.127e+01	2.900e-01	9.607e+00	2.380e-01	3.158e-01	3.875e-04	6.952e-01	1.652e-03	3.168e-01	8.107e-04	4.895e-02	2.309e-04	
1.0	210	1.862e+00	5.231e-02	1.850e-01	4.299e-04	1.134e+01	2.865e-01	9.663e+00	2.348e-01	3.162e-01	3.928e-04	6.998e-01	1.669e-03	3.171e-01	8.030e-04	4.891e-02	2.298e-04	
1.0	211	1.880e+00	5.198e-02	1.855e-01	4.311e-04	1.141e+01	2.821e-01	9.716e+00	2.308e-01	3.166e-01	3.999e-04	7.043e-01	1.688e-03	3.175e-01	7.959e-04	4.888e-02	2.293e-04	
1.0	212	1.898e+00	5.171e-02	1.860e-01	4.333e-04	1.147e+01	2.767e-01	9.763e+00	2.257e-01	3.170e-01	4.084e-04	7.087e-01	1.711e-03	3.178e-01	7.895e-04	4.884e-02	2.292e-04	
1.0	213	1.916e+00	5.157e-02	1.865e-01	4.363e-04	1.153e+01	2.710e-01	9.805e+00	2.201e-01	3.173e-01	4.179e-04	7.130e-01	1.737e-03	3.182e-01	7.836e-04	4.881e-02	2.297e-04	
1.0	214	1.935e+00	5.158e-02	1.870e-01	4.401e-04	1.159e+01	2.654e-01	9.841e+00	2.147e-01	3.177e-01	4.282e-04	7.172e-01	1.767e-03	3.185e-01	7.782e-04	4.878e-02	2.306e-04	
1.0	215	1.953e+00	5.169e-02	1.875e-01	4.444e-04	1.164e+01	2.605e-01	9.870e+00	2.099e-01	3.180e-01	4.389e-04	7.213e-01	1.800e-03	3.188e-01	7.732e-04	4.874e-02	2.319e-04	
1.0	216	1.972e+00	5.187e-02	1.880e-01	4.489e-04	1.168e+01	2.565e-01	9.893e+00	2.061e-01	3.184e-01	4.499e-04	7.252e-01	1.835e-03	3.191e-01	7.686e-04	4.871e-02	2.333e-04	
1.0	217	1.991e+00	5.215e-02	1.884e-01	4.534e-04	1.171e+01	2.536e-01	9.912e+00	2.032e-01	3.187e-01	4.610e-04	7.291e-01	1.870e-03	3.194e-01	7.645e-04	4.868e-02	2.347e-04	
1.0	218	2.009e+00	5.254e-02	1.888e-01	4.578e-04	1.175e+01	2.516e-01	9.931e+00	2.012e-01	3.190e-01	4.721e-04	7.329e-01	1.903e-03	3.196e-01	7.608e-04	4.865e-02	2.360e-04	
1.0	219	2.027e+00	5.294e-02	1.892e-01	4.617e-04	1.179e+01	2.502e-01	9.951e+00	1.995e-01	3.193e-01	4.833e-04	7.366e-01	1.932e-03	3.199e-01	7.576e-04	4.862e-02	2.370e-04	
1.0	220	2.044e+00	5.320e-02	1.897e-01	4.651e-04	1.183e+01	2.487e-01	9.978e+00	1.975e-01	3.195e-01	4.944e-04	7.403e-01	1.955e-03	3.202e-01	7.547e-04	4.859e-02	2.376e-04	
1.0	221	2.061e+00	5.323e-02	1.900e-01	4.677e-04	1.188e+01	2.470e-01	1.001e+01	1.952e-01	3.198e-01	5.049e-04	7.438e-01	1.972e-03	3.204e-01	7.514e-04	4.856e-02	2.377e-04	
1.0	222	2.077e+00	5.325e-02	1.904e-01	4.694e-04	1.194e+01	2.455e-01	1.005e+01	1.934e-01	3.201e-01	5.144e-04	7.472e-01	1.982e-03	3.207e-01	7.470e-04	4.853e-02	2.372e-04	
1.0	223	2.092e+00	5.346e-02	1.908e-01	4.700e-04	1.200e+01	2.447e-01	1.010e+01	1.928e-01	3.203e-01	5.221e-04	7.506e-01	1.982e-03	3.209e-01	7.409e-04	4.850e-02	2.360e-04	
1.0	224	2.108e+00	5.389e-02	1.912e-01	4.694e-04	1.206e+01	2.447e-01	1.015e+01	1.932e-01	3.206e-01	5.277e-04	7.539e-01	1.972e-03	3.211e-01	7.321e-04	4.848e-02	2.340e-04	
1.0	225	2.125e+00	5.438e-02	1.915e-01	4.674e-04	1.213e+01	2.450e-01	1.020e+01	1.938e-01	3.208e-01	5.305e-04	7.571e-01	1.952e-03	3.213e-01	7.205e-04	4.845e-02	2.313e-04	
1.0	226	2.143e+00	5.474e-02	1.919e-01	4.643e-04	1.220e+01	2.452e-01	1.024e+01	1.937e-01	3.210e-01	5.307e-04	7.602e-01	1.925e-03	3.215e-01	7.067e-04	4.843e-02	2.279e-04	
1.0	227	2.161e+00	5.497e-02	1.922e-01	4.601e-04	1.226e+01	2.454e-01	1.029e+01	1.933e-01	3.212e-01	5.283e-04	7.632e-01	1.892e-03	3.217e-01	6.912e-04	4.840e-02	2.242e-04	
1.0	228	2.179e+00	5.515e-02	1.925e-01	4.551e-04	1.232e+01	2.459e-01	1.033e+01	1.930e-01	3.214e-01	5.234e-04	7.662e-01	1.857e-03	3.219e-01	6.750e-04	4.838e-02	2.202e-04	
1.0	229	2.198e+00	5.535e-02	1.928e-01	4.496e-04	1.238e+01	2.467e-01	1.037e+01	1.932e-01	3.217e-01	5.161e-04	7.691e-01	1.821e-03	3.221e-01	6.586e-04	4.836e-02	2.161e-04	
1.0	230	2.216e+00	5.559e-02	1.932e-01	4.437e-04	1.243e+01	2.474e-01	1.040e+01	1.932e-01	3.219e-01	5.066e-04	7.719e-01	1.787e-03	3.223e-01	6.425e-04	4.833e-02	2.122e-04	
1.0	231	2.233e+00	5.583e-02	1.935e-01	4.376e-04	1.247e+01	2.475e-01	1.043e+01	1.928e-01	3.220e-01	4.954e-04	7.747e-01	1.757e-03	3.225e-01	6.271e-04	4.831e-02	2.084e-04	
1.0	232	2.250e+00	5.606e-02	1.938e-01	4.313e-04	1.251e+01	2.474e-01	1.045e+01	1.923e-01	3.222e-01	4.829e-04	7.774e-01	1.733e-03	3.226e-01	6.126e-04	4.829e-02	2.048e-04	
1.0	233	2.266e+00	5.629e-02	1.940e-01	4.249e-04	1.254e+01	2.477e-01	1.047e+01	1.924e-01	3.224e-01	4.696e-04	7.800e-01	1.715e-03	3.228e-01	5.990e-04	4.827e-02	2.013e-04	
1.0	234	2.282e+00	5.646e-02	1.943e-01	4.182e-04	1.258e+01	2.485e-01	1.049e+01	1.932e-01	3.226e-01	4.558e-04	7.826e-01	1.703e-03	3.230e-01	5.865e-04	4.825e-02	1.978e-04	
1.0	235	2.297e+00	5.651e-02	1.946e-01	4.111e-04	1.262e+01	2.496e-01	1.052e+01	1.942e-01	3.228e-01	4.419e-04	7.852e-01	1.695e-03	3.231e-01	5.750e-04	4.823e-02	1.943e-04	
1.0	236	2.311e+00	5.647e-02	1.949e-01	4.043e-04	1.268e+01	2.506e-01	1.056e+01	1.951e-01	3.229e-01	4.285e-04	7.877e-01	1.691e-03	3.233e-01	5.646e-04	4.821e-02	1.912e-04	
1.0	237	2.325e+00	5.651e-02	1.951e-01	3.985e-04	1.274e+01	2.514e-01	1.061e+01	1.958e-01	3.231e-01	4.166e-04	7.901e-01	1.693e-03	3.234e-01	5.556e-04	4.819e-02	1.891e-04	
1.0	238	2.339e+00	5.673e-02	1.954e-01	3.951e-04	1.280e+01	2.522e-01	1.066e+01	1.967e-01	3.233e-01	4.070e-04	7.924e-01	1.705e-03	3.236e-01	5.486e-04	4.818e-02	1.887e-04	
1.0	239	2.353e+00	5.709e-02	1.956e-01	3.952e-04	1.287e+01	2.526e-01	1.071e+01	1.972e-01	3.234e-01	4.008e-04	7.947e-01	1.735e-03	3.237e-01	5.440e-04	4.816e-02	1.906e-04	
1.0	240	2.367e+00	5.741e-02	1.959e-01	4.002e-04	1.292e+01	2.526e-01	1.075e+01	1.969e-01	3.236e-01	3.988e-04	7.969e-01	1.781e-03	3.238e-01	5.427e-04	4.815e-02	1.951e-04	
1.0	241	2.383e+00	5.756e-02	1.961e-01	4.089e-04	1.297e+01	2.521e-01	1.079e+01	1.957e-01	3.237e-01	3.985e-04	7.991e-01	1.828e-03	3.240e-01	5.441e-04	4.813e-02	2.008e-04	
1.0	242	2.399e+00	5.764e-02	1.964e-01	4.169e-04	1.301e+01	2.520e-01	1.081e+01	1.950e-01	3.239e-01	3.960e-04	8.014e-01	1.853e-03	3.241e-01	5.460e-04	4.812e-02	2.049e-04	
1.0	243	2.416e+00	5.781e-02	1.966e-01	4.187e-04	1.305e+01	2.528e-01	1.083e+01	1.956e-01	3.240e-01	3.873e-04	8.036e-01	1.840e-03	3.242e-01	5.461e-04	4.809e-02	2.046e-04	
1.0	244	2.432e+00	5.808e-02	1.968e-01	4.088e-04	1.309e+01	2.543e-01	1.085e+01	1.975e-01	3.242e-01	3.687e-04	8.059e-01	1.796e-03	3.244e-01	5.425e-04	4.807e-02	1.979e-04	
1.0	245	2.448e+00	5.833e-02	1.970e-01	3.830e-04	1.312e+01	2.556e-01	1.087e+01	1.992e-01	3.243e-01	3.393e-04	8.083e-01	1.768e-03	3.245e-01	5.344e-04	4.803e-02	1.846e-04	
1.0	246	2.463e+00	5.844e-02	1.972e-01	3.454e-04	1.316e+01	2.559e-01	1.089e+01	1.994e-01	3.245e-01	3.060e-04	8.106e-01	1.794e-03	3.247e-01	5.244e-04	4.800e-02	1.677e-04	
1.0	247	2.478e+00	5.847e-02	1.974e-01	3.101e-04	1.320e+01	2.556e-01	1.092e+01	1.986e-01	3.247e-01	2.786e-04	8.128e-01	1.868e-03	3.248e-01	5.168e-04	4.796e-02	1.538e-04	
1.0	248	2.492e+00	5.857e-02	1.976e-01	2.902e-04	1.324e+01	2.556e-01	1.094e+01	1.981e-01	3.248e-01	2.630e-04	8.150e-01	1.943e-03	3.250e-01	5.134e-04	4.793e-02	1.474e-04	
1.0	249	2.505e+00	5.878e-02	1.978e-01	2.896e-04	1.328e+01	2.561e-01	1.097e+01	1.984e-01	3.250e-01	2.583e-04	8.170e-01	1.979e-03	3.251e-01	5.123e-04	4.791e-02	1.480e-04	
1.0	250	2.518e+00	5.909e-02	1.980e-01	2.996e-04	1.332e+01	2.571e-01	1.100e+01	1.994e-01	3.251e-01	2.575e-04	8.188e-01	1.973e-03	3.252e-01	5.104e-04	4.789e-02	1.519e-04	
1.0	251	2.532e+00	5.937e-02	1.982e-01	3.073e-04	1.336e+01	2.579e-01	1.103e+01	2.003e-01	3.252e-01	2.558e-04	8.207e-01	1.941e-03	3.253e-01	5.082e-04	4.788e-02	1.544e-04	
1.0	252	2.545e+00	5.956e-02	1.984e-01	3.084e-04	1.341e+01	2.582e-01	1.106e+01	2.005e-01	3.254e-01	2.521e-04	8.224e-01	1.902e-03	3.254e-01	5.056e-04	4.787e-02	1.540e-04	
1.0	253	2.558e+00	5.967e-02	1.986e-01	3.046e-04	1.345e+01	2.581e-01	1.109e+01	2.001e-01	3.255e-01	2.476e-04	8.241e-01	1.874e-03	3.255e-01	5.039e-04	4.786e-02	1.519e-04	
1.0	254	2.571e+00	5.975e-02	1.988e-01	2.989e-04	1.349e+01	2.577e-01	1.112e+01	1.994e-01	3.256e-01	2.437e-04	8.258e-01	1.860e-03	3.256e-01	5.040e-04	4.785e-02	1.493e-04	
1.0	255	2.584e+00	5.983e-02	1.990e-01	2.938e-04	1.353e+01	2.573e-01	1.114e+01	1.986e-01	3.257e-01	2.412e-04	8.275e-01	1.855e-03	3.257e-01	5.064e-04	4.785e-02	1.473e-04	
1.0	256	2.597e+00	5.995e-02	1.992e-01	2.905e-04	1.357e+01	2.571e-01	1.117e+01	1.980e-01	3.258e-01	2.394e-04	8.292e-01	1.854e-03	3.258e-01	5.095e-04	4.784e-02	1.463e-04	
1.0	257	2.610e+00	6.014e-02	1.993e-01	2.888e-04	1.361e+01	2.573e-01	1.120e+01	1.979e-01	3.259e-01	2.380e-04	8.308e-01	1.854e-03	3.259e-01	5.124e-04	4.783e-02	1.460e-04	
1.0	258	2.623e+00	6.038e-02	1.995e-01	2.880e-04	1.365e+01	2.578e-01	1.122e+01	1.983e-01	3.260e-01	2.369e-04	8.324e-01	1.851e-03	3.260e-01	5.150e-04	4.782e-02	1.461e-04	
1.0	259	2.636e+00	6.064e-02	1.997e-01	2.878e-04	1.368e+01	2.585e-01	1.125e+01	1.989e-01	3.261e-01	2.357e-04	8.340e-01	1.844e-03	3.261e-01	5.170e-04	4.781e-02	1.463e-04	
1.0	260	2.649e+00	6.090e-02	1.998e-01	2.877e-04	1.372e+01	2.591e-01	1.127e+01	1.995e-01	3.262e-01	2.344e-04	8.355e-01	1.834e-03	3.262e-01	5.185e-04	4.780e-02	1.465e-04	
1.0	261	2.663e+00	6.109e-02	2.000e-01	2.874e-04	1.375e+01	2.595e-01	1.129e+01	1.999e-01	3.263e-01	2.330e-04	8.370e-01	1.822e-03	3.263e-01	5.197e-04	4.779e-02	1.465e-04	
1.0	262	2.677e+00	6.123e-02	2.002e-01	2.867e-04	1.379e+01	2.597e-01	1.131e+01	2.001e-01	3.264e-01	2.315e-04	8.384e-01	1.810e-03	3.264e-01	5.210e-04	4.779e-02	1.464e-04	
1.0	263	2.690e+00	6.134e-02	2.003e-01	2.857e-04	1.382e+01	2.597e-01	1.133e+01	2.000e-01	3.265e-01	2.301e-04	8.399e-01	1.798e-03	3.264e-01	5.223e-04	4.778e-02	1.462e-04	
1.0	264	2.704e+00	6.145e-02	2.005e-01	2.845e-04	1.385e+01	2.597e-01	1.134e+01	1.998e-01	3.266e-01	2.288e-04	8.413e-01	1.787e-03	3.265e-01	5.238e-04	4.777e-02	1.459e-04	
1.0	265	2.717e+00	6.157e-02	2.006e-01	2.833e-04	1.388e+01	2.597e-01	1.136e+01	1.996e-01	3.267e-01	2.277e-04	8.426e-01	1.777e-03	3.266e-01	5.255e-04	4.777e-02	1.456e-04	
1.0	266	2.731e+00	6.172e-02	2.008e-01	2.822e-04	1.390e+01	2.598e-01	1.137e+01	1.996e-01	3.267e-01	2.269e-04	8.440e-01	1.767e-03	3.267e-01	5.274e-04	4.776e-02	1.454e-04	
1.0	267	2.744e+00	6.190e-02	2.009e-01	2.813e-04	1.393e+01	2.601e-01	1.139e+01	1.997e-01	3.268e-01	2.262e-04	8.453e-01	1.757e-03	3.268e-01	5.295e-04	4.776e-02	1.452e-04	
1.0	268	2.756e+00	6.211e-02	2.011e-01	2.805e-04	1.396e+01	2.605e-01	1.141e+01	1.999e-01	3.269e-01	2.257e-04	8.466e-01	1.746e-03	3.268e-01	5.319e-04	4.775e-02	1.451e-04	
1.0	269	2.768e+00	6.231e-02	2.012e-01	2.797e-04	1.399e+01	2.609e-01	1.142e+01	2.000e-01	3.270e-01	2.254e-04	8.479e-01	1.736e-03	3.269e-01	5.346e-04	4.775e-02	1.450e-04	
1.0	270	2.780e+00	6.250e-02	2.013e-01	2.791e-04	1.402e+01	2.611e-01	1.144e+01	2.001e-01	3.271e-01	2.252e-04	8.491e-01	1.726e-03	3.270e-01	5.378e-04	4.775e-02	1.448e-04	
1.0	271	2.791e+00	6.266e-02	2.015e-01	2.785e-04	1.405e+01	2.611e-01	1.146e+01	2.000e-01	3.271e-01	2.252e-04	8.503e-01	1.716e-03	3.271e-01	5.416e-04	4.774e-02	1.447e-04	
1.0	272	2.802e+00	6.280e-02	2.016e-01	2.779e-04	1.408e+01	2.610e-01	1.148e+01	1.997e-01	3.272e-01	2.254e-04	8.515e-01	1.707e-03	3.272e-01	5.462e-04	4.774e-02	1.446e-04	
1.0	273	2.812e+00	6.293e-02	2.018e-01	2.774e-04	1.411e+01	2.609e-01	1.150e+01	1.994e-01	3.273e-01	2.257e-04	8.527e-01	1.699e-03	3.272e-01	5.517e-04	4.774e-02	1.444e-04	
1.0	274	2.822e+00	6.307e-02	2.019e-01	2.770e-04	1.414e+01	2.610e-01	1.152e+01	1.992e-01	3.274e-01	2.263e-04	8.538e-01	1.691e-03	3.273e-01	5.585e-04	4.774e-02	1.443e-04	
1.0	275	2.832e+00	6.323e-02	2.020e-01	2.767e-04	1.417e+01	2.612e-01	1.154e+01	1.993e-01	3.274e-01	2.272e-04	8.549e-01	1.684e-03	3.274e-01	5.668e-04	4.773e-02	1.441e-04	
1.5	130	4.279e-01	1.110e-01	5.356e-02	1.613e-03	3.136e+00	4.864e-01	2.788e+00	3.801e-01	1.326e-01	2.740e-03	1.281e-01	1.467e-03			2.239e-02	1.322e-03	
1.5	131	4.397e-01	1.104e-01	5.670e-02	1.850e-03	3.232e+00	4.850e-01	2.878e+00	3.790e-01	1.369e-01	2.925e-03	1.328e-01	1.522e-03			2.420e-02	1.527e-03	
1.5	132	4.519e-01	1.094e-01	5.996e-02	2.120e-03	3.332e+00	4.857e-01	2.970e+00	3.801e-01	1.414e-01	3.159e-03	1.378e-01	1.598e-03			2.609e-02	1.768e-03	
1.5	133	4.644e-01	1.081e-01	6.335e-02	2.400e-03	3.434e+00	4.899e-01	3.064e+00	3.854e-01	1.459e-01	3.428e-03	1.430e-01	1.693e-03			2.806e-02	2.026e-03	
1.5	134	4.772e-01	1.067e-01	6.687e-02	2.665e-03	3.540e+00	4.972e-01	3.163e+00	3.944e-01	1.505e-01	3.716e-03	1.485e-01	1.799e-03			3.011e-02	2.279e-03	
1.5	135	4.903e-01	1.050e-01	7.052e-02	2.894e-03	3.650e+00	5.054e-01	3.265e+00	4.041e-01	1.552e-01	4.006e-03	1.542e-01	1.909e-03	2.068e-01	1.606e-02	3.224e-02	2.504e-03	
1.5	136	5.037e-01	1.033e-01	7.429e-02	3.067e-03	3.766e+00	5.124e-01	3.373e+00	4.118e-01	1.600e-01	4.281e-03	1.602e-01	2.012e-03	2.122e-01	1.664e-02	3.444e-02	2.683e-03	
1.5	137	5.175e-01	1.017e-01	7.821e-02	3.188e-03	3.886e+00	5.188e-01	3.485e+00	4.187e-01	1.649e-01	4.530e-03	1.666e-01	2.102e-03	2.175e-01	1.710e-02	3.672e-02	2.816e-03	
1.5	138	5.316e-01	1.004e-01	8.228e-02	3.265e-03	4.009e+00	5.259e-01	3.600e+00	4.269e-01	1.698e-01	4.747e-03	1.732e-01	2.180e-03	2.227e-01	1.747e-02	3.910e-02	2.909e-03	
1.5	139	5.462e-01	9.919e-02	8.651e-02	3.308e-03	4.134e+00	5.344e-01	3.718e+00	4.372e-01	1.748e-01	4.926e-03	1.800e-01	2.250e-03	2.278e-01	1.778e-02	4.158e-02	2.973e-03	
1.5	140	5.612e-01	9.789e-02	9.092e-02	3.331e-03	4.260e+00	5.437e-01	3.836e+00	4.487e-01	1.798e-01	5.063e-03	1.871e-01	2.318e-03	2.327e-01	1.801e-02	4.418e-02	3.017e-03	
1.5	141	5.766e-01	9.622e-02	9.553e-02	3.341e-03	4.387e+00	5.525e-01	3.954e+00	4.594e-01	1.848e-01	5.153e-03	1.945e-01	2.383e-03	2.373e-01	1.817e-02	4.692e-02	3.052e-03	
1.5	142	5.925e-01	9.437e-02	1.003e-01	3.347e-03	4.515e+00	5.602e-01	4.073e+00	4.686e-01	1.899e-01	5.197e-03	2.021e-01	2.445e-03	2.417e-01	1.823e-02	4.980e-02	3.080e-03	
1.5	143	6.088e-01	9.261e-02	1.053e-01	3.354e-03	4.644e+00	5.665e-01	4.194e+00	4.764e-01	1.950e-01	5.201e-03	2.099e-01	2.506e-03	2.459e-01	1.819e-02	5.283e-02	3.111e-03	
1.5	144	6.253e-01	9.105e-02	1.104e-01	3.370e-03	4.777e+00	5.714e-01	4.317e+00	4.826e-01	2.000e-01	5.171e-03	2.179e-01	2.567e-03	2.498e-01	1.807e-02	5.598e-02	3.149e-03	
1.5	145	6.420e-01	8.955e-02	1.157e-01	3.397e-03	4.913e+00	5.745e-01	4.444e+00	4.872e-01	2.050e-01	5.114e-03	2.260e-01	2.630e-03	2.534e-01	1.786e-02	5.927e-02	3.197e-03	
1.5	146	6.589e-01	8.796e-02	1.212e-01	3.432e-03	5.051e+00	5.759e-01	4.574e+00	4.899e-01	2.099e-01	5.036e-03	2.343e-01	2.695e-03	2.568e-01	1.757e-02	6.269e-02	3.251e-03	
1.5	147	6.761e-01	8.634e-02	1.268e-01	3.467e-03	5.191e+00	5.759e-01	4.705e+00	4.911e-01	2.148e-01	4.942e-03	2.427e-01	2.765e-03	2.598e-01	1.724e-02	6.621e-02	3.306e-03	
1.5	148	6.936e-01	8.486e-02	1.324e-01	3.503e-03	5.330e+00	5.744e-01	4.835e+00	4.910e-01	2.195e-01	4.838e-03	2.513e-01	2.839e-03	2.626e-01	1.685e-02	6.977e-02	3.361e-03	
1.5	149	7.115e-01	8.359e-02	1.381e-01	3.538e-03	5.466e+00	5.710e-01	4.962e+00	4.892e-01	2.241e-01	4.729e-03	2.599e-01	2.919e-03	2.651e-01	1.640e-02	7.335e-02	3.414e-03	
1.5	150	7.300e-01	8.241e-02	1.437e-01	3.568e-03	5.598e+00	5.650e-01	5.084e+00	4.847e-01	2.286e-01	4.616e-03	2.686e-01	3.001e-03	2.673e-01	1.587e-02	7.689e-02	3.462e-03	
1.5	151	7.490e-01	8.121e-02	1.493e-01	3.586e-03	5.724e+00	5.558e-01	5.199e+00	4.769e-01	2.329e-01	4.498e-03	2.774e-01	3.080e-03	2.693e-01	1.526e-02	8.033e-02	3.494e-03	
1.5	152	7.686e-01	8.005e-02	1.547e-01	3.589e-03	5.843e+00	5.439e-01	5.307e+00	4.665e-01	2.370e-01	4.382e-03	2.862e-01	3.154e-03	2.709e-01	1.461e-02	8.366e-02	3.508e-03	
1.5	153	7.886e-01	7.901e-02	1.600e-01	3.571e-03	5.958e+00	5.301e-01	5.409e+00	4.540e-01	2.409e-01	4.267e-03	2.950e-01	3.221e-03	2.724e-01	1.397e-02	8.683e-02	3.494e-03	
1.5	154	8.089e-01	7.806e-02	1.652e-01	3.526e-03	6.067e+00	5.142e-01	5.506e+00	4.393e-01	2.446e-01	4.146e-03	3.039e-01	3.282e-03	2.737e-01	1.336e-02	8.981e-02	3.445e-03	
1.5	155	8.295e-01	7.706e-02	1.702e-01	3.448e-03	6.173e+00	4.959e-01	5.599e+00	4.216e-01	2.481e-01	4.011e-03	3.128e-01	3.339e-03	2.750e-01	1.279e-02	9.259e-02	3.355e-03	
1.5	156	8.503e-01	7.599e-02	1.749e-01	3.337e-03	6.276e+00	4.757e-01	5.689e+00	4.014e-01	2.514e-01	3.857e-03	3.217e-01	3.394e-03	2.761e-01	1.228e-02	9.512e-02	3.222e-03	
1.5	157	8.711e-01	7.507e-02	1.794e-01	3.208e-03	6.378e+00	4.560e-01	5.776e+00	3.820e-01	2.545e-01	3.688e-03	3.306e-01	3.450e-03	2.772e-01	1.179e-02	9.740e-02	3.063e-03	
1.5	158	8.919e-01	7.449e-02	1.837e-01	3.074e-03	6.480e+00	4.391e-01	5.863e+00	3.664e-01	2.574e-01	3.518e-03	3.395e-01	3.508e-03	2.783e-01	1.132e-02	9.946e-02	2.893e-03	
1.5	159	9.127e-01	7.413e-02	1.878e-01	2.945e-03	6.581e+00	4.253e-01	5.950e+00	3.547e-01	2.602e-01	3.355e-03	3.483e-01	3.569e-03	2.794e-01	1.088e-02	1.013e-01	2.727e-03	
1.5	160	9.333e-01	7.361e-02	1.918e-01	2.827e-03	6.683e+00	4.124e-01	6.037e+00	3.439e-01	2.628e-01	3.208e-03	3.572e-01	3.631e-03	2.805e-01	1.047e-02	1.029e-01	2.574e-03	
1.5	161	9.538e-01	7.267e-02	1.955e-01	2.725e-03	6.787e+00	3.981e-01	6.126e+00	3.306e-01	2.652e-01	3.080e-03	3.661e-01	3.690e-03	2.815e-01	1.009e-02	1.044e-01	2.442e-03	
1.5	162	9.741e-01	7.161e-02	1.990e-01	2.639e-03	6.893e+00	3.832e-01	6.218e+00	3.155e-01	2.675e-01	2.971e-03	3.749e-01	3.742e-03	2.826e-01	9.767e-03	1.057e-01	2.330e-03	
1.5	163	9.945e-01	7.081e-02	2.024e-01	2.564e-03	7.004e+00	3.699e-01	6.313e+00	3.013e-01	2.698e-01	2.874e-03	3.837e-01	3.784e-03	2.837e-01	9.467e-03	1.068e-01	2.234e-03	
1.5	164	1.015e+00	7.044e-02	2.057e-01	2.500e-03	7.119e+00	3.596e-01	6.413e+00	2.903e-01	2.719e-01	2.785e-03	3.925e-01	3.815e-03	2.849e-01	9.185e-03	1.078e-01	2.150e-03	
1.5	165	1.036e+00	7.028e-02	2.088e-01	2.442e-03	7.240e+00	3.520e-01	6.518e+00	2.827e-01	2.739e-01	2.701e-03	4.012e-01	3.833e-03	2.860e-01	8.915e-03	1.087e-01	2.075e-03	
1.5	166	1.056e+00	6.995e-02	2.118e-01	2.392e-03	7.368e+00	3.458e-01	6.629e+00	2.769e-01	2.758e-01	2.623e-03	4.099e-01	3.836e-03	2.871e-01	8.649e-03	1.095e-01	2.009e-03	
1.5	167	1.078e+00	6.934e-02	2.148e-01	2.345e-03	7.500e+00	3.404e-01	6.745e+00	2.720e-01	2.777e-01	2.549e-03	4.185e-01	3.823e-03	2.882e-01	8.380e-03	1.102e-01	1.947e-03	
1.5	168	1.099e+00	6.854e-02	2.176e-01	2.300e-03	7.635e+00	3.359e-01	6.862e+00	2.682e-01	2.794e-01	2.475e-03	4.271e-01	3.798e-03	2.892e-01	8.110e-03	1.108e-01	1.889e-03	
1.5	169	1.120e+00	6.764e-02	2.203e-01	2.256e-03	7.771e+00	3.321e-01	6.981e+00	2.652e-01	2.811e-01	2.402e-03	4.357e-01	3.762e-03	2.903e-01	7.841e-03	1.114e-01	1.834e-03	
1.5	170	1.142e+00	6.671e-02	2.229e-01	2.212e-03	7.905e+00	3.287e-01	7.098e+00	2.625e-01	2.828e-01	2.327e-03	4.442e-01	3.719e-03	2.913e-01	7.577e-03	1.119e-01	1.780e-03	
1.5	171	1.164e+00	6.580e-02	2.255e-01	2.165e-03	8.038e+00	3.248e-01	7.212e+00	2.596e-01	2.843e-01	2.250e-03	4.526e-01	3.672e-03	2.923e-01	7.320e-03	1.124e-01	1.725e-03	
1.5	172	1.185e+00	6.503e-02	2.280e-01	2.114e-03	8.167e+00	3.208e-01	7.324e+00	2.566e-01	2.858e-01	2.169e-03	4.610e-01	3.625e-03	2.933e-01	7.071e-03	1.127e-01	1.667e-03	
1.5	173	1.207e+00	6.440e-02	2.304e-01	2.059e-03	8.294e+00	3.169e-01	7.432e+00	2.540e-01	2.873e-01	2.085e-03	4.693e-01	3.579e-03	2.943e-01	6.833e-03	1.131e-01	1.606e-03	
1.5	174	1.229e+00	6.383e-02	2.327e-01	2.001e-03	8.418e+00	3.130e-01	7.539e+00	2.513e-01	2.887e-01	1.997e-03	4.775e-01	3.534e-03	2.952e-01	6.605e-03	1.134e-01	1.544e-03	
1.5	175	1.251e+00	6.313e-02	2.349e-01	1.941e-03	8.541e+00	3.084e-01	7.643e+00	2.475e-01	2.900e-01	1.908e-03	4.856e-01	3.493e-03	2.962e-01	6.388e-03	1.136e-01	1.482e-03	
1.5	176	1.272e+00	6.221e-02	2.371e-01	1.883e-03	8.661e+00	3.029e-01	7.744e+00	2.421e-01	2.913e-01	1.820e-03	4.937e-01	3.456e-03	2.971e-01	6.183e-03	1.139e-01	1.422e-03	
1.5	177	1.294e+00	6.131e-02	2.392e-01	1.828e-03	8.779e+00	2.973e-01	7.844e+00	2.367e-01	2.925e-01	1.734e-03	5.017e-01	3.424e-03	2.980e-01	5.989e-03	1.140e-01	1.366e-03	
1.5	178	1.316e+00	6.066e-02	2.412e-01	1.775e-03	8.895e+00	2.923e-01	7.941e+00	2.325e-01	2.937e-01	1.653e-03	5.096e-01	3.397e-03	2.989e-01	5.806e-03	1.142e-01	1.315e-03	
1.5	179	1.337e+00	6.033e-02	2.432e-01	1.725e-03	9.008e+00	2.878e-01	8.036e+00	2.290e-01	2.949e-01	1.576e-03	5.175e-01	3.377e-03	2.997e-01	5.632e-03	1.143e-01	1.267e-03	
1.5	180	1.359e+00	6.014e-02	2.451e-01	1.676e-03	9.119e+00	2.828e-01	8.128e+00	2.247e-01	2.960e-01	1.504e-03	5.252e-01	3.363e-03	3.006e-01	5.466e-03	1.144e-01	1.222e-03	
1.5	181	1.380e+00	5.983e-02	2.470e-01	1.630e-03	9.226e+00	2.769e-01	8.217e+00	2.188e-01	2.971e-01	1.436e-03	5.329e-01	3.356e-03	3.014e-01	5.309e-03	1.144e-01	1.180e-03	
1.5	182	1.401e+00	5.939e-02	2.487e-01	1.584e-03	9.331e+00	2.718e-01	8.303e+00	2.133e-01	2.981e-01	1.373e-03	5.404e-01	3.353e-03	3.022e-01	5.158e-03	1.145e-01	1.141e-03	
1.5	183	1.422e+00	5.892e-02	2.505e-01	1.540e-03	9.433e+00	2.689e-01	8.387e+00	2.105e-01	2.991e-01	1.316e-03	5.479e-01	3.353e-03	3.030e-01	5.013e-03	1.145e-01	1.104e-03	
1.5	184	1.444e+00	5.849e-02	2.522e-01	1.498e-03	9.533e+00	2.683e-01	8.468e+00	2.108e-01	3.001e-01	1.264e-03	5.552e-01	3.356e-03	3.038e-01	4.874e-03	1.145e-01	1.069e-03	
1.5	185	1.466e+00	5.813e-02	2.538e-01	1.458e-03	9.631e+00	2.686e-01	8.546e+00	2.120e-01	3.010e-01	1.216e-03	5.624e-01	3.358e-03	3.046e-01	4.741e-03	1.145e-01	1.036e-03	
1.5	186	1.489e+00	5.779e-02	2.554e-01	1.419e-03	9.727e+00	2.683e-01	8.622e+00	2.120e-01	3.020e-01	1.172e-03	5.695e-01	3.359e-03	3.053e-01	4.615e-03	1.145e-01	1.005e-03	
1.5	187	1.512e+00	5.747e-02	2.569e-01	1.383e-03	9.822e+00	2.681e-01	8.695e+00	2.117e-01	3.028e-01	1.133e-03	5.766e-01	3.357e-03	3.061e-01	4.494e-03	1.145e-01	9.763e-04	
1.5	188	1.535e+00	5.717e-02	2.584e-01	1.349e-03	9.915e+00	2.693e-01	8.767e+00	2.129e-01	3.037e-01	1.097e-03	5.834e-01	3.352e-03	3.068e-01	4.380e-03	1.145e-01	9.486e-04	
1.5	189	1.559e+00	5.689e-02	2.599e-01	1.315e-03	1.001e+01	2.721e-01	8.837e+00	2.161e-01	3.045e-01	1.063e-03	5.902e-01	3.343e-03	3.075e-01	4.271e-03	1.145e-01	9.217e-04	
1.5	190	1.582e+00	5.662e-02	2.613e-01	1.283e-03	1.010e+01	2.756e-01	8.907e+00	2.203e-01	3.053e-01	1.033e-03	5.969e-01	3.330e-03	3.082e-01	4.167e-03	1.144e-01	8.955e-04	
1.5	191	1.604e+00	5.639e-02	2.627e-01	1.252e-03	1.019e+01	2.783e-01	8.975e+00	2.236e-01	3.061e-01	1.004e-03	6.034e-01	3.312e-03	3.088e-01	4.067e-03	1.144e-01	8.699e-04	
1.5	192	1.626e+00	5.625e-02	2.640e-01	1.222e-03	1.027e+01	2.803e-01	9.042e+00	2.263e-01	3.068e-01	9.770e-04	6.099e-01	3.290e-03	3.095e-01	3.970e-03	1.143e-01	8.448e-04	
1.5	193	1.647e+00	5.620e-02	2.653e-01	1.193e-03	1.036e+01	2.824e-01	9.107e+00	2.291e-01	3.076e-01	9.517e-04	6.162e-01	3.263e-03	3.101e-01	3.876e-03	1.143e-01	8.203e-04	
1.5	194	1.667e+00	5.608e-02	2.666e-01	1.165e-03	1.044e+01	2.853e-01	9.169e+00	2.326e-01	3.083e-01	9.273e-04	6.224e-01	3.233e-03	3.107e-01	3.786e-03	1.142e-01	7.964e-04	
1.5	195	1.687e+00	5.571e-02	2.678e-01	1.138e-03	1.051e+01	2.893e-01	9.228e+00	2.370e-01	3.089e-01	9.037e-04	6.285e-01	3.200e-03	3.113e-01	3.698e-03	1.141e-01	7.733e-04	
1.5	196	1.706e+00	5.506e-02	2.690e-01	1.112e-03	1.059e+01	2.942e-01	9.283e+00	2.420e-01	3.096e-01	8.807e-04	6.344e-01	3.166e-03	3.119e-01	3.613e-03	1.141e-01	7.511e-04	
1.5	197	1.725e+00	5.449e-02	2.702e-01	1.088e-03	1.065e+01	2.997e-01	9.336e+00	2.471e-01	3.102e-01	8.583e-04	6.403e-01	3.131e-03	3.124e-01	3.531e-03	1.140e-01	7.299e-04	
1.5	198	1.743e+00	5.428e-02	2.713e-01	1.065e-03	1.072e+01	3.048e-01	9.386e+00	2.518e-01	3.108e-01	8.364e-04	6.461e-01	3.097e-03	3.130e-01	3.451e-03	1.139e-01	7.101e-04	
1.5	199	1.762e+00	5.444e-02	2.724e-01	1.043e-03	1.079e+01	3.085e-01	9.437e+00	2.552e-01	3.114e-01	8.152e-04	6.517e-01	3.062e-03	3.135e-01	3.375e-03	1.138e-01	6.917e-04	
1.5	200	1.781e+00	5.466e-02	2.734e-01	1.023e-03	1.086e+01	3.099e-01	9.489e+00	2.563e-01	3.120e-01	7.949e-04	6.573e-01	3.030e-03	3.140e-01	3.301e-03	1.137e-01	6.748e-04	
1.5	201	1.802e+00	5.460e-02	2.744e-01	1.006e-03	1.093e+01	3.089e-01	9.543e+00	2.549e-01	3.125e-01	7.755e-04	6.627e-01	2.998e-03	3.145e-01	3.229e-03	1.137e-01	6.597e-04	
1.5	202	1.823e+00	5.429e-02	2.754e-01	9.903e-04	1.101e+01	3.069e-01	9.600e+00	2.530e-01	3.131e-01	7.573e-04	6.680e-01	2.970e-03	3.149e-01	3.160e-03	1.136e-01	6.463e-04	
1.5	203	1.844e+00	5.394e-02	2.764e-01	9.769e-04	1.109e+01	3.053e-01	9.658e+00	2.518e-01	3.136e-01	7.402e-04	6.733e-01	2.944e-03	3.154e-01	3.094e-03	1.135e-01	6.347e-04	
1.5	204	1.865e+00	5.369e-02	2.773e-01	9.658e-04	1.117e+01	3.043e-01	9.719e+00	2.515e-01	3.141e-01	7.246e-04	6.784e-01	2.921e-03	3.158e-01	3.029e-03	1.134e-01	6.250e-04	
1.5	205	1.885e+00	5.352e-02	2.782e-01	9.569e-04	1.125e+01	3.030e-01	9.780e+00	2.507e-01	3.145e-01	7.103e-04	6.834e-01	2.901e-03	3.162e-01	2.967e-03	1.133e-01	6.169e-04	
1.5	206	1.905e+00	5.333e-02	2.791e-01	9.503e-04	1.133e+01	3.003e-01	9.843e+00	2.482e-01	3.150e-01	6.976e-04	6.883e-01	2.883e-03	3.166e-01	2.907e-03	1.132e-01	6.106e-04	
1.5	207	1.924e+00	5.309e-02	2.800e-01	9.458e-04	1.141e+01	2.967e-01	9.905e+00	2.445e-01	3.154e-01	6.864e-04	6.931e-01	2.867e-03	3.170e-01	2.849e-03	1.131e-01	6.058e-04	
1.5	208	1.942e+00	5.283e-02	2.808e-01	9.433e-04	1.149e+01	2.930e-01	9.967e+00	2.408e-01	3.158e-01	6.768e-04	6.977e-01	2.854e-03	3.174e-01	2.793e-03	1.130e-01	6.025e-04	
1.5	209	1.960e+00	5.258e-02	2.816e-01	9.428e-04	1.156e+01	2.897e-01	1.003e+01	2.376e-01	3.162e-01	6.688e-04	7.023e-01	2.843e-03	3.177e-01	2.740e-03	1.129e-01	6.005e-04	
1.5	210	1.978e+00	5.230e-02	2.823e-01	9.441e-04	1.164e+01	2.862e-01	1.008e+01	2.345e-01	3.166e-01	6.623e-04	7.068e-01	2.834e-03	3.180e-01	2.688e-03	1.128e-01	5.998e-04	
1.5	211	1.997e+00	5.197e-02	2.831e-01	9.470e-04	1.171e+01	2.818e-01	1.013e+01	2.304e-01	3.170e-01	6.571e-04	7.111e-01	2.827e-03	3.184e-01	2.639e-03	1.127e-01	6.004e-04	
1.5	212	2.015e+00	5.168e-02	2.838e-01	9.513e-04	1.177e+01	2.765e-01	1.018e+01	2.253e-01	3.174e-01	6.533e-04	7.154e-01	2.824e-03	3.187e-01	2.591e-03	1.126e-01	6.021e-04	
1.5	213	2.034e+00	5.154e-02	2.845e-01	9.568e-04	1.183e+01	2.707e-01	1.022e+01	2.197e-01	3.177e-01	6.507e-04	7.195e-01	2.824e-03	3.190e-01	2.546e-03	1.125e-01	6.050e-04	
1.5	214	2.052e+00	5.155e-02	2.852e-01	9.633e-04	1.188e+01	2.651e-01	1.026e+01	2.142e-01	3.180e-01	6.492e-04	7.236e-01	2.826e-03	3.193e-01	2.503e-03	1.124e-01	6.086e-04	
1.5	215	2.071e+00	5.166e-02	2.859e-01	9.704e-04	1.193e+01	2.602e-01	1.029e+01	2.095e-01	3.183e-01	6.485e-04	7.276e-01	2.830e-03	3.195e-01	2.463e-03	1.123e-01	6.126e-04	
1.5	216	2.090e+00	5.184e-02	2.865e-01	9.777e-04	1.197e+01	2.562e-01	1.031e+01	2.056e-01	3.187e-01	6.488e-04	7.315e-01	2.834e-03	3.198e-01	2.425e-03	1.122e-01	6.166e-04	
1.5	217	2.109e+00	5.212e-02	2.872e-01	9.852e-04	1.200e+01	2.533e-01	1.033e+01	2.028e-01	3.190e-01	6.498e-04	7.352e-01	2.837e-03	3.201e-01	2.389e-03	1.122e-01	6.203e-04	
1.5	218	2.128e+00	5.251e-02	2.878e-01	9.925e-04	1.204e+01	2.514e-01	1.034e+01	2.009e-01	3.192e-01	6.517e-04	7.389e-01	2.838e-03	3.203e-01	2.357e-03	1.121e-01	6.234e-04	
1.5	219	2.146e+00	5.292e-02	2.884e-01	9.993e-04	1.208e+01	2.500e-01	1.036e+01	1.992e-01	3.195e-01	6.543e-04	7.425e-01	2.836e-03	3.205e-01	2.326e-03	1.120e-01	6.256e-04	
1.5	220	2.164e+00	5.317e-02	2.889e-01	1.005e-03	1.212e+01	2.486e-01	1.039e+01	1.973e-01	3.198e-01	6.569e-04	7.461e-01	2.831e-03	3.208e-01	2.297e-03	1.119e-01	6.265e-04	
1.5	221	2.180e+00	5.320e-02	2.895e-01	1.010e-03	1.217e+01	2.470e-01	1.042e+01	1.950e-01	3.200e-01	6.593e-04	7.495e-01	2.822e-03	3.210e-01	2.268e-03	1.118e-01	6.261e-04	
1.5	222	2.197e+00	5.322e-02	2.901e-01	1.014e-03	1.222e+01	2.456e-01	1.046e+01	1.933e-01	3.203e-01	6.609e-04	7.529e-01	2.808e-03	3.212e-01	2.240e-03	1.118e-01	6.239e-04	
1.5	223	2.213e+00	5.343e-02	2.906e-01	1.017e-03	1.228e+01	2.449e-01	1.051e+01	1.929e-01	3.205e-01	6.612e-04	7.561e-01	2.790e-03	3.214e-01	2.211e-03	1.117e-01	6.201e-04	
1.5	224	2.229e+00	5.385e-02	2.911e-01	1.018e-03	1.235e+01	2.450e-01	1.056e+01	1.934e-01	3.208e-01	6.598e-04	7.593e-01	2.768e-03	3.216e-01	2.182e-03	1.116e-01	6.147e-04	
1.5	225	2.246e+00	5.435e-02	2.916e-01	1.017e-03	1.241e+01	2.454e-01	1.061e+01	1.941e-01	3.210e-01	6.563e-04	7.624e-01	2.744e-03	3.218e-01	2.154e-03	1.115e-01	6.079e-04	
1.5	226	2.264e+00	5.471e-02	2.921e-01	1.015e-03	1.248e+01	2.456e-01	1.065e+01	1.941e-01	3.212e-01	6.510e-04	7.655e-01	2.721e-03	3.220e-01	2.127e-03	1.115e-01	6.003e-04	
1.5	227	2.282e+00	5.493e-02	2.926e-01	1.012e-03	1.254e+01	2.459e-01	1.070e+01	1.937e-01	3.214e-01	6.438e-04	7.685e-01	2.700e-03	3.222e-01	2.101e-03	1.114e-01	5.921e-04	
1.5	228	2.301e+00	5.512e-02	2.931e-01	1.009e-03	1.260e+01	2.465e-01	1.074e+01	1.935e-01	3.216e-01	6.348e-04	7.714e-01	2.684e-03	3.223e-01	2.078e-03	1.113e-01	5.835e-04	
1.5	229	2.319e+00	5.533e-02	2.935e-01	1.005e-03	1.266e+01	2.474e-01	1.078e+01	1.938e-01	3.218e-01	6.244e-04	7.742e-01	2.675e-03	3.225e-01	2.058e-03	1.113e-01	5.749e-04	
1.5	230	2.338e+00	5.557e-02	2.940e-01	1.001e-03	1.271e+01	2.481e-01	1.081e+01	1.939e-01	3.220e-01	6.131e-04	7.770e-01	2.673e-03	3.226e-01	2.041e-03	1.112e-01	5.665e-04	
1.5	231	2.355e+00	5.581e-02	2.944e-01	9.970e-04	1.275e+01	2.483e-01	1.084e+01	1.935e-01	3.222e-01	6.015e-04	7.797e-01	2.679e-03	3.228e-01	2.028e-03	1.112e-01	5.583e-04	
1.5	232	2.372e+00	5.606e-02	2.948e-01	9.928e-04	1.279e+01	2.482e-01	1.086e+01	1.931e-01	3.224e-01	5.900e-04	7.823e-01	2.690e-03	3.229e-01	2.019e-03	1.111e-01	5.504e-04	
1.5	233	2.389e+00	5.629e-02	2.952e-01	9.884e-04	1.282e+01	2.485e-01	1.088e+01	1.932e-01	3.226e-01	5.790e-04	7.850e-01	2.701e-03	3.231e-01	2.013e-03	1.110e-01	5.432e-04	
1.5	234	2.404e+00	5.646e-02	2.956e-01	9.838e-04	1.286e+01	2.494e-01	1.090e+01	1.941e-01	3.227e-01	5.683e-04	7.875e-01	2.711e-03	3.232e-01	2.010e-03	1.110e-01	5.368e-04	
1.5	235	2.419e+00	5.652e-02	2.960e-01	9.792e-04	1.290e+01	2.505e-01	1.093e+01	1.951e-01	3.229e-01	5.576e-04	7.900e-01	2.721e-03	3.234e-01	2.009e-03	1.109e-01	5.314e-04	
1.5	236	2.434e+00	5.648e-02	2.964e-01	9.756e-04	1.296e+01	2.515e-01	1.097e+01	1.960e-01	3.231e-01	5.473e-04	7.924e-01	2.734e-03	3.235e-01	2.009e-03	1.109e-01	5.281e-04	
1.5	237	2.448e+00	5.652e-02	2.968e-01	9.740e-04	1.302e+01	2.523e-01	1.102e+01	1.967e-01	3.232e-01	5.379e-04	7.947e-01	2.767e-03	3.236e-01	2.011e-03	1.108e-01	5.268e-04	
1.5	238	2.461e+00	5.674e-02	2.972e-01	9.757e-04	1.308e+01	2.530e-01	1.107e+01	1.976e-01	3.234e-01	5.298e-04	7.970e-01	2.833e-03	3.238e-01	2.013e-03	1.108e-01	5.267e-04	
1.5	239	2.476e+00	5.710e-02	2.975e-01	9.821e-04	1.314e+01	2.535e-01	1.111e+01	1.981e-01	3.235e-01	5.250e-04	7.993e-01	2.922e-03	3.239e-01	2.020e-03	1.108e-01	5.274e-04	
1.5	240	2.491e+00	5.742e-02	2.979e-01	9.938e-04	1.320e+01	2.534e-01	1.116e+01	1.978e-01	3.237e-01	5.256e-04	8.016e-01	3.017e-03	3.240e-01	2.034e-03	1.107e-01	5.279e-04	
1.5	241	2.506e+00	5.758e-02	2.982e-01	1.008e-03	1.325e+01	2.530e-01	1.119e+01	1.966e-01	3.238e-01	5.302e-04	8.039e-01	3.110e-03	3.241e-01	2.056e-03	1.106e-01	5.259e-04	
1.5	242	2.523e+00	5.767e-02	2.986e-01	1.020e-03	1.329e+01	2.529e-01	1.122e+01	1.959e-01	3.240e-01	5.370e-04	8.063e-01	3.166e-03	3.242e-01	2.084e-03	1.106e-01	5.237e-04	
1.5	243	2.539e+00	5.785e-02	2.989e-01	1.025e-03	1.333e+01	2.537e-01	1.124e+01	1.965e-01	3.241e-01	5.453e-04	8.087e-01	3.194e-03	3.243e-01	2.119e-03	1.105e-01	5.229e-04	
1.5	244	2.556e+00	5.812e-02	2.992e-01	1.017e-03	1.336e+01	2.552e-01	1.126e+01	1.984e-01	3.243e-01	5.530e-04	8.111e-01	3.209e-03	3.245e-01	2.156e-03	1.104e-01	5.210e-04	
1.5	245	2.572e+00	5.837e-02	2.996e-01	9.911e-04	1.340e+01	2.564e-01	1.128e+01	2.000e-01	3.244e-01	5.558e-04	8.133e-01	3.204e-03	3.246e-01	2.186e-03	1.103e-01	5.129e-04	
1.5	246	2.587e+00	5.847e-02	2.999e-01	9.503e-04	1.344e+01	2.566e-01	1.130e+01	2.001e-01	3.246e-01	5.540e-04	8.155e-01	3.159e-03	3.247e-01	2.207e-03	1.103e-01	4.958e-04	
1.5	247	2.602e+00	5.849e-02	3.002e-01	9.065e-04	1.347e+01	2.562e-01	1.132e+01	1.992e-01	3.248e-01	5.485e-04	8.175e-01	3.106e-03	3.248e-01	2.218e-03	1.102e-01	4.718e-04	
1.5	248	2.616e+00	5.857e-02	3.004e-01	8.717e-04	1.351e+01	2.560e-01	1.135e+01	1.985e-01	3.249e-01	5.373e-04	8.194e-01	3.055e-03	3.249e-01	2.217e-03	1.102e-01	4.504e-04	
1.5	249	2.630e+00	5.878e-02	3.007e-01	8.539e-04	1.355e+01	2.565e-01	1.138e+01	1.987e-01	3.250e-01	5.196e-04	8.213e-01	3.018e-03	3.250e-01	2.207e-03	1.101e-01	4.399e-04	
1.5	250	2.643e+00	5.907e-02	3.010e-01	8.546e-04	1.360e+01	2.573e-01	1.140e+01	1.996e-01	3.252e-01	5.011e-04	8.231e-01	3.010e-03	3.251e-01	2.193e-03	1.101e-01	4.418e-04	
1.5	251	2.656e+00	5.935e-02	3.013e-01	8.675e-04	1.364e+01	2.581e-01	1.143e+01	2.004e-01	3.253e-01	4.861e-04	8.248e-01	3.030e-03	3.252e-01	2.184e-03	1.100e-01	4.507e-04	
1.5	252	2.670e+00	5.954e-02	3.015e-01	8.816e-04	1.368e+01	2.583e-01	1.146e+01	2.006e-01	3.254e-01	4.759e-04	8.266e-01	3.053e-03	3.253e-01	2.182e-03	1.100e-01	4.588e-04	
1.5	253	2.683e+00	5.966e-02	3.018e-01	8.930e-04	1.372e+01	2.582e-01	1.149e+01	2.003e-01	3.255e-01	4.718e-04	8.283e-01	3.072e-03	3.254e-01	2.188e-03	1.100e-01	4.632e-04	
1.5	254	2.696e+00	5.973e-02	3.021e-01	9.012e-04	1.376e+01	2.578e-01	1.152e+01	1.995e-01	3.256e-01	4.746e-04	8.300e-01	3.083e-03	3.255e-01	2.201e-03	1.099e-01	4.644e-04	
1.5	255	2.709e+00	5.982e-02	3.024e-01	9.065e-04	1.380e+01	2.575e-01	1.155e+01	1.987e-01	3.257e-01	4.814e-04	8.317e-01	3.086e-03	3.255e-01	2.221e-03	1.099e-01	4.639e-04	
1.5	256	2.722e+00	5.995e-02	3.026e-01	9.089e-04	1.384e+01	2.573e-01	1.158e+01	1.982e-01	3.258e-01	4.883e-04	8.333e-01	3.081e-03	3.256e-01	2.242e-03	1.099e-01	4.625e-04	
1.5	257	2.735e+00	6.013e-02	3.029e-01	9.101e-04	1.388e+01	2.575e-01	1.160e+01	1.981e-01	3.259e-01	4.940e-04	8.348e-01	3.076e-03	3.257e-01	2.261e-03	1.099e-01	4.612e-04	
1.5	258	2.748e+00	6.038e-02	3.031e-01	9.117e-04	1.392e+01	2.580e-01	1.163e+01	1.984e-01	3.260e-01	4.981e-04	8.364e-01	3.072e-03	3.258e-01	2.280e-03	1.099e-01	4.608e-04	
1.5	259	2.762e+00	6.065e-02	3.034e-01	9.136e-04	1.396e+01	2.586e-01	1.165e+01	1.991e-01	3.261e-01	5.004e-04	8.379e-01	3.071e-03	3.258e-01	2.296e-03	1.098e-01	4.610e-04	
1.5	260	2.775e+00	6.090e-02	3.036e-01	9.163e-04	1.399e+01	2.593e-01	1.167e+01	1.997e-01	3.262e-01	5.014e-04	8.393e-01	3.072e-03	3.259e-01	2.311e-03	1.098e-01	4.618e-04	
1.5	261	2.789e+00	6.110e-02	3.038e-01	9.198e-04	1.403e+01	2.597e-01	1.169e+01	2.001e-01	3.263e-01	5.021e-04	8.408e-01	3.074e-03	3.260e-01	2.325e-03	1.098e-01	4.631e-04	
1.5	262	2.802e+00	6.124e-02	3.041e-01	9.241e-04	1.406e+01	2.598e-01	1.171e+01	2.002e-01	3.264e-01	5.032e-04	8.422e-01	3.076e-03	3.261e-01	2.339e-03	1.098e-01	4.649e-04	
1.5	263	2.816e+00	6.135e-02	3.043e-01	9.286e-04	1.409e+01	2.598e-01	1.173e+01	2.001e-01	3.265e-01	5.050e-04	8.435e-01	3.078e-03	3.261e-01	2.354e-03	1.098e-01	4.667e-04	
1.5	264	2.830e+00	6.145e-02	3.045e-01	9.330e-04	1.412e+01	2.598e-01	1.175e+01	1.999e-01	3.265e-01	5.076e-04	8.449e-01	3.080e-03	3.262e-01	2.371e-03	1.097e-01	4.684e-04	
1.5	265	2.844e+00	6.158e-02	3.047e-01	9.373e-04	1.415e+01	2.598e-01	1.176e+01	1.997e-01	3.266e-01	5.111e-04	8.462e-01	3.081e-03	3.263e-01	2.388e-03	1.097e-01	4.699e-04	
1.5	266	2.857e+00	6.173e-02	3.049e-01	9.413e-04	1.418e+01	2.599e-01	1.178e+01	1.997e-01	3.267e-01	5.151e-04	8.475e-01	3.083e-03	3.263e-01	2.406e-03	1.097e-01	4.712e-04	
1.5	267	2.870e+00	6.191e-02	3.051e-01	9.453e-04	1.421e+01	2.602e-01	1.179e+01	1.998e-01	3.268e-01	5.194e-04	8.487e-01	3.085e-03	3.264e-01	2.425e-03	1.097e-01	4.724e-04	
1.5	268	2.883e+00	6.211e-02	3.053e-01	9.491e-04	1.423e+01	2.606e-01	1.181e+01	2.000e-01	3.269e-01	5.240e-04	8.500e-01	3.089e-03	3.265e-01	2.444e-03	1.097e-01	4.736e-04	
1.5	269	2.895e+00	6.232e-02	3.056e-01	9.531e-04	1.426e+01	2.609e-01	1.183e+01	2.001e-01	3.269e-01	5.287e-04	8.512e-01	3.093e-03	3.265e-01	2.464e-03	1.097e-01	4.748e-04	
1.5	270	2.907e+00	6.251e-02	3.058e-01	9.572e-04	1.429e+01	2.611e-01	1.184e+01	2.002e-01	3.270e-01	5.335e-04	8.523e-01	3.099e-03	3.266e-01	2.484e-03	1.097e-01	4.761e-04	
1.5	271	2.918e+00	6.267e-02	3.059e-01	9.617e-04	1.432e+01	2.611e-01	1.186e+01	2.000e-01	3.271e-01	5.386e-04	8.535e-01	3.107e-03	3.267e-01	2.505e-03	1.097e-01	4.776e-04	
1.5	272	2.929e+00	6.280e-02	3.061e-01	9.664e-04	1.435e+01	2.611e-01	1.188e+01	1.997e-01	3.271e-01	5.439e-04	8.546e-01	3.115e-03	3.268e-01	2.526e-03	1.097e-01	4.792e-04	
1.5	273	2.939e+00	6.293e-02	3.063e-01	9.715e-04	1.438e+01	2.610e-01	1.190e+01	1.994e-01	3.272e-01	5.496e-04	8.557e-01	3.126e-03	3.268e-01	2.549e-03	1.097e-01	4.809e-04	
1.5	274	2.949e+00	6.307e-02	3.065e-01	9.770e-04	1.441e+01	2.610e-01	1.192e+01	1.993e-01	3.273e-01	5.558e-04	8.567e-01	3.138e-03	3.269e-01	2.573e-03	1.097e-01	4.827e-04	
1.5	275	2.959e+00	6.324e-02	3.067e-01	9.828e-04	1.444e+01	2.612e-01	1.194e+01	1.993e-01	3.273e-01	5.626e-04	8.578e-01	3.153e-03	3.270e-01	2.599e-03	1.097e-01	4.847e-04	
2.0	130	4.625e-01	1.111e-01	8.689e-02	5.220e-03	3.434e+00	4.877e-01	3.145e+00	3.825e-01	1.491e-01	6.860e-03	1.418e-01	2.971e-03			5.326e-02	6.232e-03	
2.0	131	4.763e-01	1.105e-01	9.177e-02	5.549e-03	3.545e+00	4.865e-01	3.252e+00	3.820e-01	1.536e-01	7.141e-03	1.474e-01	3.105e-03	2.288e-01	3.273e-02	5.715e-02	6.677e-03	
2.0	132	4.905e-01	1.095e-01	9.682e-02	5.852e-03	3.659e+00	4.875e-01	3.362e+00	3.837e-01	1.581e-01	7.458e-03	1.533e-01	3.259e-03	2.349e-01	3.389e-02	6.118e-02	7.094e-03	
2.0	133	5.051e-01	1.082e-01	1.021e-01	6.114e-03	3.776e+00	4.920e-01	3.475e+00	3.894e-01	1.628e-01	7.792e-03	1.594e-01	3.424e-03	2.408e-01	3.501e-02	6.534e-02	7.462e-03	
2.0	134	5.202e-01	1.068e-01	1.075e-01	6.343e-03	3.899e+00	4.994e-01	3.593e+00	3.985e-01	1.674e-01	8.130e-03	1.659e-01	3.591e-03	2.464e-01	3.609e-02	6.964e-02	7.789e-03	
2.0	135	5.356e-01	1.051e-01	1.131e-01	6.550e-03	4.026e+00	5.074e-01	3.717e+00	4.078e-01	1.722e-01	8.463e-03	1.726e-01	3.752e-03	2.518e-01	3.710e-02	7.412e-02	8.092e-03	
2.0	136	5.514e-01	1.034e-01	1.190e-01	6.750e-03	4.159e+00	5.142e-01	3.846e+00	4.151e-01	1.769e-01	8.782e-03	1.796e-01	3.911e-03	2.568e-01	3.799e-02	7.880e-02	8.389e-03	
2.0	137	5.676e-01	1.019e-01	1.251e-01	6.959e-03	4.298e+00	5.204e-01	3.981e+00	4.216e-01	1.817e-01	9.078e-03	1.869e-01	4.073e-03	2.614e-01	3.874e-02	8.371e-02	8.699e-03	
2.0	138	5.843e-01	1.006e-01	1.314e-01	7.181e-03	4.442e+00	5.276e-01	4.120e+00	4.297e-01	1.866e-01	9.338e-03	1.944e-01	4.240e-03	2.656e-01	3.933e-02	8.888e-02	9.029e-03	
2.0	139	6.016e-01	9.941e-02	1.381e-01	7.414e-03	4.588e+00	5.363e-01	4.263e+00	4.403e-01	1.914e-01	9.556e-03	2.021e-01	4.414e-03	2.695e-01	3.975e-02	9.430e-02	9.372e-03	
2.0	140	6.193e-01	9.813e-02	1.449e-01	7.667e-03	4.737e+00	5.458e-01	4.407e+00	4.521e-01	1.962e-01	9.732e-03	2.100e-01	4.592e-03	2.729e-01	3.998e-02	9.998e-02	9.741e-03	
2.0	141	6.377e-01	9.647e-02	1.520e-01	7.946e-03	4.886e+00	5.548e-01	4.553e+00	4.630e-01	2.010e-01	9.865e-03	2.181e-01	4.778e-03	2.760e-01	4.002e-02	1.059e-01	1.014e-02	
2.0	142	6.566e-01	9.461e-02	1.593e-01	8.253e-03	5.036e+00	5.625e-01	4.698e+00	4.723e-01	2.058e-01	9.956e-03	2.264e-01	4.971e-03	2.786e-01	3.986e-02	1.121e-01	1.058e-02	
2.0	143	6.759e-01	9.283e-02	1.667e-01	8.564e-03	5.187e+00	5.687e-01	4.845e+00	4.800e-01	2.105e-01	1.000e-02	2.347e-01	5.170e-03	2.809e-01	3.951e-02	1.184e-01	1.102e-02	
2.0	144	6.956e-01	9.125e-02	1.743e-01	8.849e-03	5.339e+00	5.735e-01	4.992e+00	4.863e-01	2.151e-01	1.000e-02	2.432e-01	5.375e-03	2.827e-01	3.899e-02	1.250e-01	1.142e-02	
2.0	145	7.156e-01	8.973e-02	1.820e-01	9.100e-03	5.491e+00	5.767e-01	5.140e+00	4.909e-01	2.196e-01	9.962e-03	2.518e-01	5.587e-03	2.843e-01	3.829e-02	1.316e-01	1.177e-02	
2.0	146	7.358e-01	8.812e-02	1.897e-01	9.307e-03	5.644e+00	5.783e-01	5.288e+00	4.938e-01	2.240e-01	9.873e-03	2.604e-01	5.803e-03	2.854e-01	3.739e-02	1.382e-01	1.206e-02	
2.0	147	7.563e-01	8.649e-02	1.973e-01	9.460e-03	5.795e+00	5.783e-01	5.433e+00	4.951e-01	2.282e-01	9.737e-03	2.691e-01	6.019e-03	2.863e-01	3.629e-02	1.447e-01	1.226e-02	
2.0	148	7.771e-01	8.500e-02	2.048e-01	9.555e-03	5.941e+00	5.768e-01	5.574e+00	4.949e-01	2.323e-01	9.554e-03	2.779e-01	6.231e-03	2.869e-01	3.506e-02	1.510e-01	1.236e-02	
2.0	149	7.983e-01	8.371e-02	2.121e-01	9.600e-03	6.081e+00	5.731e-01	5.707e+00	4.926e-01	2.362e-01	9.344e-03	2.866e-01	6.436e-03	2.872e-01	3.381e-02	1.570e-01	1.238e-02	
2.0	150	8.200e-01	8.251e-02	2.193e-01	9.585e-03	6.213e+00	5.665e-01	5.832e+00	4.873e-01	2.400e-01	9.115e-03	2.954e-01	6.635e-03	2.873e-01	3.260e-02	1.628e-01	1.231e-02	
2.0	151	8.421e-01	8.130e-02	2.262e-01	9.500e-03	6.336e+00	5.566e-01	5.946e+00	4.785e-01	2.436e-01	8.866e-03	3.042e-01	6.827e-03	2.873e-01	3.146e-02	1.682e-01	1.212e-02	
2.0	152	8.648e-01	8.013e-02	2.328e-01	9.340e-03	6.450e+00	5.442e-01	6.051e+00	4.672e-01	2.470e-01	8.593e-03	3.130e-01	7.011e-03	2.873e-01	3.040e-02	1.731e-01	1.180e-02	
2.0	153	8.877e-01	7.908e-02	2.391e-01	9.118e-03	6.557e+00	5.302e-01	6.148e+00	4.542e-01	2.502e-01	8.292e-03	3.218e-01	7.186e-03	2.873e-01	2.945e-02	1.777e-01	1.139e-02	
2.0	154	9.109e-01	7.813e-02	2.451e-01	8.884e-03	6.658e+00	5.144e-01	6.237e+00	4.393e-01	2.532e-01	7.972e-03	3.306e-01	7.354e-03	2.873e-01	2.855e-02	1.818e-01	1.094e-02	
2.0	155	9.342e-01	7.714e-02	2.509e-01	8.645e-03	6.754e+00	4.964e-01	6.321e+00	4.217e-01	2.561e-01	7.661e-03	3.394e-01	7.515e-03	2.874e-01	2.768e-02	1.855e-01	1.048e-02	
2.0	156	9.575e-01	7.607e-02	2.563e-01	8.409e-03	6.847e+00	4.764e-01	6.402e+00	4.017e-01	2.588e-01	7.366e-03	3.481e-01	7.668e-03	2.875e-01	2.685e-02	1.888e-01	1.003e-02	
2.0	157	9.808e-01	7.515e-02	2.615e-01	8.178e-03	6.938e+00	4.568e-01	6.480e+00	3.824e-01	2.613e-01	7.092e-03	3.568e-01	7.812e-03	2.878e-01	2.608e-02	1.917e-01	9.590e-03	
2.0	158	1.004e+00	7.457e-02	2.665e-01	7.957e-03	7.029e+00	4.399e-01	6.558e+00	3.668e-01	2.638e-01	6.841e-03	3.655e-01	7.944e-03	2.880e-01	2.539e-02	1.943e-01	9.176e-03	
2.0	159	1.027e+00	7.419e-02	2.712e-01	7.753e-03	7.122e+00	4.259e-01	6.637e+00	3.550e-01	2.661e-01	6.615e-03	3.742e-01	8.063e-03	2.884e-01	2.478e-02	1.966e-01	8.796e-03	
2.0	160	1.050e+00	7.365e-02	2.757e-01	7.567e-03	7.216e+00	4.131e-01	6.717e+00	3.442e-01	2.682e-01	6.405e-03	3.828e-01	8.168e-03	2.888e-01	2.423e-02	1.986e-01	8.448e-03	
2.0	161	1.072e+00	7.269e-02	2.800e-01	7.397e-03	7.312e+00	3.990e-01	6.800e+00	3.310e-01	2.703e-01	6.204e-03	3.913e-01	8.259e-03	2.893e-01	2.370e-02	2.004e-01	8.131e-03	
2.0	162	1.094e+00	7.161e-02	2.842e-01	7.246e-03	7.412e+00	3.843e-01	6.886e+00	3.160e-01	2.723e-01	6.013e-03	3.998e-01	8.336e-03	2.899e-01	2.318e-02	2.020e-01	7.846e-03	
2.0	163	1.117e+00	7.080e-02	2.882e-01	7.113e-03	7.517e+00	3.712e-01	6.977e+00	3.020e-01	2.742e-01	5.832e-03	4.083e-01	8.398e-03	2.905e-01	2.267e-02	2.034e-01	7.591e-03	
2.0	164	1.139e+00	7.041e-02	2.921e-01	6.982e-03	7.628e+00	3.610e-01	7.073e+00	2.911e-01	2.761e-01	5.663e-03	4.167e-01	8.445e-03	2.911e-01	2.215e-02	2.047e-01	7.345e-03	
2.0	165	1.161e+00	7.025e-02	2.958e-01	6.850e-03	7.745e+00	3.534e-01	7.175e+00	2.835e-01	2.778e-01	5.503e-03	4.251e-01	8.480e-03	2.917e-01	2.161e-02	2.059e-01	7.104e-03	
2.0	166	1.184e+00	6.992e-02	2.995e-01	6.715e-03	7.869e+00	3.472e-01	7.284e+00	2.776e-01	2.795e-01	5.344e-03	4.334e-01	8.503e-03	2.924e-01	2.108e-02	2.069e-01	6.867e-03	
2.0	167	1.207e+00	6.932e-02	3.030e-01	6.580e-03	7.997e+00	3.416e-01	7.397e+00	2.726e-01	2.811e-01	5.186e-03	4.417e-01	8.516e-03	2.930e-01	2.055e-02	2.078e-01	6.635e-03	
2.0	168	1.229e+00	6.852e-02	3.063e-01	6.441e-03	8.129e+00	3.370e-01	7.512e+00	2.686e-01	2.827e-01	5.027e-03	4.498e-01	8.522e-03	2.937e-01	2.003e-02	2.086e-01	6.406e-03	
2.0	169	1.252e+00	6.763e-02	3.096e-01	6.299e-03	8.261e+00	3.332e-01	7.628e+00	2.655e-01	2.842e-01	4.869e-03	4.580e-01	8.521e-03	2.943e-01	1.952e-02	2.093e-01	6.177e-03	
2.0	170	1.275e+00	6.671e-02	3.128e-01	6.153e-03	8.393e+00	3.297e-01	7.743e+00	2.628e-01	2.857e-01	4.712e-03	4.660e-01	8.515e-03	2.950e-01	1.902e-02	2.100e-01	5.948e-03	
2.0	171	1.299e+00	6.581e-02	3.159e-01	6.005e-03	8.522e+00	3.259e-01	7.855e+00	2.598e-01	2.871e-01	4.555e-03	4.740e-01	8.503e-03	2.957e-01	1.853e-02	2.105e-01	5.720e-03	
2.0	172	1.322e+00	6.504e-02	3.188e-01	5.855e-03	8.648e+00	3.219e-01	7.964e+00	2.569e-01	2.884e-01	4.400e-03	4.820e-01	8.487e-03	2.964e-01	1.806e-02	2.109e-01	5.497e-03	
2.0	173	1.345e+00	6.442e-02	3.217e-01	5.706e-03	8.772e+00	3.181e-01	8.071e+00	2.543e-01	2.897e-01	4.248e-03	4.898e-01	8.467e-03	2.971e-01	1.761e-02	2.113e-01	5.280e-03	
2.0	174	1.368e+00	6.385e-02	3.245e-01	5.560e-03	8.894e+00	3.142e-01	8.175e+00	2.516e-01	2.909e-01	4.102e-03	4.976e-01	8.442e-03	2.978e-01	1.717e-02	2.116e-01	5.071e-03	
2.0	175	1.391e+00	6.315e-02	3.272e-01	5.418e-03	9.013e+00	3.096e-01	8.277e+00	2.477e-01	2.922e-01	3.962e-03	5.053e-01	8.414e-03	2.985e-01	1.674e-02	2.119e-01	4.872e-03	
2.0	176	1.414e+00	6.222e-02	3.298e-01	5.279e-03	9.131e+00	3.040e-01	8.376e+00	2.423e-01	2.933e-01	3.829e-03	5.129e-01	8.383e-03	2.992e-01	1.633e-02	2.121e-01	4.682e-03	
2.0	177	1.437e+00	6.130e-02	3.323e-01	5.143e-03	9.246e+00	2.983e-01	8.474e+00	2.368e-01	2.945e-01	3.702e-03	5.204e-01	8.349e-03	2.999e-01	1.593e-02	2.122e-01	4.502e-03	
2.0	178	1.460e+00	6.063e-02	3.348e-01	5.012e-03	9.359e+00	2.932e-01	8.569e+00	2.325e-01	2.955e-01	3.581e-03	5.279e-01	8.312e-03	3.006e-01	1.555e-02	2.123e-01	4.330e-03	
2.0	179	1.482e+00	6.029e-02	3.372e-01	4.884e-03	9.470e+00	2.887e-01	8.662e+00	2.289e-01	2.966e-01	3.467e-03	5.352e-01	8.273e-03	3.013e-01	1.517e-02	2.124e-01	4.167e-03	
2.0	180	1.505e+00	6.008e-02	3.395e-01	4.758e-03	9.578e+00	2.837e-01	8.753e+00	2.247e-01	2.976e-01	3.358e-03	5.425e-01	8.230e-03	3.020e-01	1.481e-02	2.124e-01	4.011e-03	
2.0	181	1.527e+00	5.977e-02	3.417e-01	4.636e-03	9.684e+00	2.779e-01	8.840e+00	2.188e-01	2.986e-01	3.257e-03	5.497e-01	8.186e-03	3.027e-01	1.445e-02	2.124e-01	3.862e-03	
2.0	182	1.549e+00	5.932e-02	3.439e-01	4.518e-03	9.786e+00	2.729e-01	8.925e+00	2.134e-01	2.996e-01	3.160e-03	5.568e-01	8.138e-03	3.034e-01	1.410e-02	2.124e-01	3.722e-03	
2.0	183	1.571e+00	5.884e-02	3.460e-01	4.404e-03	9.886e+00	2.702e-01	9.007e+00	2.108e-01	3.005e-01	3.069e-03	5.637e-01	8.087e-03	3.041e-01	1.376e-02	2.124e-01	3.589e-03	
2.0	184	1.593e+00	5.841e-02	3.480e-01	4.294e-03	9.984e+00	2.696e-01	9.087e+00	2.111e-01	3.014e-01	2.982e-03	5.706e-01	8.032e-03	3.048e-01	1.343e-02	2.123e-01	3.463e-03	
2.0	185	1.616e+00	5.805e-02	3.500e-01	4.188e-03	1.008e+01	2.698e-01	9.164e+00	2.122e-01	3.023e-01	2.900e-03	5.774e-01	7.973e-03	3.055e-01	1.311e-02	2.122e-01	3.344e-03	
2.0	186	1.640e+00	5.771e-02	3.520e-01	4.085e-03	1.017e+01	2.693e-01	9.239e+00	2.120e-01	3.031e-01	2.823e-03	5.841e-01	7.913e-03	3.061e-01	1.280e-02	2.121e-01	3.229e-03	
2.0	187	1.664e+00	5.739e-02	3.538e-01	3.985e-03	1.027e+01	2.688e-01	9.311e+00	2.115e-01	3.039e-01	2.750e-03	5.906e-01	7.852e-03	3.068e-01	1.250e-02	2.120e-01	3.118e-03	
2.0	188	1.689e+00	5.709e-02	3.557e-01	3.887e-03	1.036e+01	2.697e-01	9.382e+00	2.124e-01	3.047e-01	2.679e-03	5.971e-01	7.790e-03	3.074e-01	1.220e-02	2.119e-01	3.012e-03	
2.0	189	1.713e+00	5.682e-02	3.574e-01	3.793e-03	1.045e+01	2.723e-01	9.451e+00	2.155e-01	3.055e-01	2.612e-03	6.034e-01	7.726e-03	3.081e-01	1.192e-02	2.117e-01	2.910e-03	
2.0	190	1.737e+00	5.656e-02	3.592e-01	3.701e-03	1.054e+01	2.757e-01	9.519e+00	2.195e-01	3.063e-01	2.547e-03	6.097e-01	7.661e-03	3.087e-01	1.164e-02	2.116e-01	2.813e-03	
2.0	191	1.760e+00	5.632e-02	3.608e-01	3.612e-03	1.062e+01	2.784e-01	9.586e+00	2.229e-01	3.070e-01	2.485e-03	6.159e-01	7.595e-03	3.093e-01	1.136e-02	2.114e-01	2.719e-03	
2.0	192	1.782e+00	5.618e-02	3.625e-01	3.525e-03	1.071e+01	2.804e-01	9.652e+00	2.256e-01	3.077e-01	2.425e-03	6.219e-01	7.529e-03	3.099e-01	1.109e-02	2.113e-01	2.628e-03	
2.0	193	1.804e+00	5.613e-02	3.641e-01	3.442e-03	1.079e+01	2.826e-01	9.716e+00	2.285e-01	3.084e-01	2.366e-03	6.279e-01	7.462e-03	3.105e-01	1.083e-02	2.111e-01	2.542e-03	
2.0	194	1.825e+00	5.601e-02	3.656e-01	3.361e-03	1.087e+01	2.856e-01	9.777e+00	2.321e-01	3.090e-01	2.309e-03	6.337e-01	7.396e-03	3.111e-01	1.057e-02	2.109e-01	2.459e-03	
2.0	195	1.845e+00	5.563e-02	3.671e-01	3.283e-03	1.095e+01	2.897e-01	9.835e+00	2.366e-01	3.097e-01	2.253e-03	6.395e-01	7.329e-03	3.116e-01	1.031e-02	2.107e-01	2.380e-03	
2.0	196	1.865e+00	5.498e-02	3.685e-01	3.208e-03	1.102e+01	2.947e-01	9.889e+00	2.416e-01	3.103e-01	2.199e-03	6.451e-01	7.263e-03	3.122e-01	1.006e-02	2.105e-01	2.306e-03	
2.0	197	1.884e+00	5.440e-02	3.699e-01	3.138e-03	1.108e+01	3.002e-01	9.940e+00	2.468e-01	3.109e-01	2.145e-03	6.507e-01	7.195e-03	3.127e-01	9.815e-03	2.103e-01	2.237e-03	
2.0	198	1.903e+00	5.419e-02	3.713e-01	3.072e-03	1.115e+01	3.053e-01	9.989e+00	2.515e-01	3.114e-01	2.093e-03	6.561e-01	7.127e-03	3.132e-01	9.578e-03	2.101e-01	2.173e-03	
2.0	199	1.923e+00	5.434e-02	3.726e-01	3.011e-03	1.122e+01	3.090e-01	1.004e+01	2.549e-01	3.120e-01	2.043e-03	6.615e-01	7.059e-03	3.137e-01	9.348e-03	2.099e-01	2.114e-03	
2.0	200	1.943e+00	5.456e-02	3.739e-01	2.954e-03	1.128e+01	3.104e-01	1.009e+01	2.559e-01	3.125e-01	1.994e-03	6.668e-01	6.990e-03	3.142e-01	9.125e-03	2.097e-01	2.060e-03	
2.0	201	1.964e+00	5.449e-02	3.752e-01	2.902e-03	1.136e+01	3.093e-01	1.014e+01	2.546e-01	3.130e-01	1.947e-03	6.719e-01	6.922e-03	3.146e-01	8.909e-03	2.095e-01	2.011e-03	
2.0	202	1.985e+00	5.418e-02	3.764e-01	2.856e-03	1.143e+01	3.072e-01	1.020e+01	2.526e-01	3.135e-01	1.902e-03	6.770e-01	6.855e-03	3.151e-01	8.701e-03	2.092e-01	1.967e-03	
2.0	203	2.007e+00	5.384e-02	3.775e-01	2.814e-03	1.151e+01	3.056e-01	1.026e+01	2.514e-01	3.140e-01	1.858e-03	6.820e-01	6.789e-03	3.155e-01	8.500e-03	2.090e-01	1.929e-03	
2.0	204	2.029e+00	5.359e-02	3.787e-01	2.777e-03	1.159e+01	3.046e-01	1.031e+01	2.511e-01	3.145e-01	1.816e-03	6.868e-01	6.724e-03	3.159e-01	8.307e-03	2.088e-01	1.894e-03	
2.0	205	2.049e+00	5.342e-02	3.798e-01	2.745e-03	1.166e+01	3.033e-01	1.037e+01	2.503e-01	3.149e-01	1.775e-03	6.916e-01	6.660e-03	3.163e-01	8.122e-03	2.085e-01	1.865e-03	
2.0	206	2.070e+00	5.323e-02	3.808e-01	2.718e-03	1.174e+01	3.007e-01	1.044e+01	2.479e-01	3.154e-01	1.737e-03	6.963e-01	6.597e-03	3.167e-01	7.945e-03	2.083e-01	1.839e-03	
2.0	207	2.089e+00	5.299e-02	3.819e-01	2.695e-03	1.182e+01	2.972e-01	1.050e+01	2.443e-01	3.158e-01	1.700e-03	7.008e-01	6.537e-03	3.171e-01	7.776e-03	2.081e-01	1.818e-03	
2.0	208	2.108e+00	5.273e-02	3.829e-01	2.678e-03	1.190e+01	2.936e-01	1.056e+01	2.407e-01	3.162e-01	1.665e-03	7.053e-01	6.481e-03	3.174e-01	7.616e-03	2.079e-01	1.801e-03	
2.0	209	2.126e+00	5.248e-02	3.839e-01	2.665e-03	1.198e+01	2.903e-01	1.062e+01	2.377e-01	3.166e-01	1.633e-03	7.097e-01	6.428e-03	3.178e-01	7.464e-03	2.076e-01	1.788e-03	
2.0	210	2.145e+00	5.220e-02	3.848e-01	2.657e-03	1.205e+01	2.869e-01	1.067e+01	2.347e-01	3.169e-01	1.602e-03	7.140e-01	6.378e-03	3.181e-01	7.320e-03	2.074e-01	1.779e-03	
2.0	211	2.164e+00	5.186e-02	3.857e-01	2.653e-03	1.211e+01	2.825e-01	1.072e+01	2.307e-01	3.173e-01	1.572e-03	7.182e-01	6.333e-03	3.184e-01	7.185e-03	2.072e-01	1.774e-03	
2.0	212	2.182e+00	5.157e-02	3.866e-01	2.653e-03	1.218e+01	2.771e-01	1.077e+01	2.256e-01	3.176e-01	1.545e-03	7.223e-01	6.292e-03	3.187e-01	7.058e-03	2.070e-01	1.772e-03	
2.0	213	2.201e+00	5.142e-02	3.875e-01	2.656e-03	1.223e+01	2.714e-01	1.081e+01	2.199e-01	3.179e-01	1.520e-03	7.263e-01	6.254e-03	3.190e-01	6.940e-03	2.068e-01	1.774e-03	
2.0	214	2.221e+00	5.143e-02	3.883e-01	2.663e-03	1.229e+01	2.658e-01	1.084e+01	2.145e-01	3.183e-01	1.497e-03	7.302e-01	6.219e-03	3.193e-01	6.830e-03	2.065e-01	1.778e-03	
2.0	215	2.240e+00	5.154e-02	3.892e-01	2.672e-03	1.233e+01	2.608e-01	1.087e+01	2.096e-01	3.186e-01	1.476e-03	7.340e-01	6.187e-03	3.195e-01	6.729e-03	2.063e-01	1.783e-03	
2.0	216	2.259e+00	5.173e-02	3.900e-01	2.684e-03	1.237e+01	2.569e-01	1.089e+01	2.058e-01	3.189e-01	1.456e-03	7.378e-01	6.157e-03	3.198e-01	6.638e-03	2.061e-01	1.790e-03	
2.0	217	2.278e+00	5.202e-02	3.908e-01	2.699e-03	1.241e+01	2.540e-01	1.091e+01	2.030e-01	3.192e-01	1.439e-03	7.414e-01	6.128e-03	3.200e-01	6.555e-03	2.059e-01	1.798e-03	
2.0	218	2.298e+00	5.242e-02	3.915e-01	2.715e-03	1.244e+01	2.521e-01	1.093e+01	2.010e-01	3.194e-01	1.424e-03	7.450e-01	6.101e-03	3.203e-01	6.481e-03	2.057e-01	1.806e-03	
2.0	219	2.316e+00	5.284e-02	3.922e-01	2.733e-03	1.248e+01	2.508e-01	1.095e+01	1.993e-01	3.197e-01	1.410e-03	7.485e-01	6.075e-03	3.205e-01	6.414e-03	2.056e-01	1.813e-03	
2.0	220	2.334e+00	5.310e-02	3.930e-01	2.751e-03	1.252e+01	2.494e-01	1.097e+01	1.975e-01	3.199e-01	1.397e-03	7.519e-01	6.051e-03	3.207e-01	6.352e-03	2.054e-01	1.819e-03	
2.0	221	2.351e+00	5.313e-02	3.937e-01	2.770e-03	1.257e+01	2.478e-01	1.100e+01	1.954e-01	3.202e-01	1.385e-03	7.553e-01	6.029e-03	3.209e-01	6.295e-03	2.052e-01	1.824e-03	
2.0	222	2.367e+00	5.314e-02	3.943e-01	2.789e-03	1.262e+01	2.465e-01	1.104e+01	1.938e-01	3.204e-01	1.374e-03	7.585e-01	6.008e-03	3.211e-01	6.243e-03	2.050e-01	1.827e-03	
2.0	223	2.384e+00	5.334e-02	3.950e-01	2.808e-03	1.268e+01	2.459e-01	1.109e+01	1.935e-01	3.207e-01	1.363e-03	7.617e-01	5.991e-03	3.213e-01	6.195e-03	2.048e-01	1.829e-03	
2.0	224	2.400e+00	5.376e-02	3.957e-01	2.827e-03	1.274e+01	2.460e-01	1.114e+01	1.941e-01	3.209e-01	1.352e-03	7.648e-01	5.977e-03	3.215e-01	6.152e-03	2.047e-01	1.830e-03	
2.0	225	2.418e+00	5.424e-02	3.963e-01	2.846e-03	1.281e+01	2.465e-01	1.118e+01	1.949e-01	3.211e-01	1.341e-03	7.679e-01	5.969e-03	3.216e-01	6.114e-03	2.045e-01	1.831e-03	
2.0	226	2.436e+00	5.461e-02	3.969e-01	2.866e-03	1.287e+01	2.468e-01	1.123e+01	1.950e-01	3.213e-01	1.329e-03	7.708e-01	5.970e-03	3.218e-01	6.081e-03	2.044e-01	1.831e-03	
2.0	227	2.454e+00	5.484e-02	3.975e-01	2.885e-03	1.294e+01	2.472e-01	1.128e+01	1.948e-01	3.215e-01	1.317e-03	7.738e-01	5.982e-03	3.220e-01	6.054e-03	2.042e-01	1.830e-03	
2.0	228	2.473e+00	5.503e-02	3.981e-01	2.905e-03	1.300e+01	2.480e-01	1.132e+01	1.947e-01	3.217e-01	1.305e-03	7.766e-01	6.008e-03	3.221e-01	6.034e-03	2.041e-01	1.828e-03	
2.0	229	2.492e+00	5.525e-02	3.987e-01	2.925e-03	1.305e+01	2.490e-01	1.136e+01	1.951e-01	3.219e-01	1.295e-03	7.794e-01	6.046e-03	3.223e-01	6.022e-03	2.039e-01	1.827e-03	
2.0	230	2.511e+00	5.551e-02	3.992e-01	2.947e-03	1.310e+01	2.498e-01	1.139e+01	1.953e-01	3.221e-01	1.286e-03	7.821e-01	6.090e-03	3.224e-01	6.018e-03	2.038e-01	1.826e-03	
2.0	231	2.529e+00	5.577e-02	3.998e-01	2.969e-03	1.314e+01	2.500e-01	1.141e+01	1.950e-01	3.223e-01	1.280e-03	7.848e-01	6.126e-03	3.225e-01	6.024e-03	2.036e-01	1.829e-03	
2.0	232	2.546e+00	5.603e-02	4.003e-01	2.991e-03	1.318e+01	2.500e-01	1.143e+01	1.947e-01	3.225e-01	1.277e-03	7.874e-01	6.148e-03	3.227e-01	6.038e-03	2.035e-01	1.836e-03	
2.0	233	2.562e+00	5.628e-02	4.008e-01	3.014e-03	1.321e+01	2.504e-01	1.145e+01	1.949e-01	3.226e-01	1.275e-03	7.900e-01	6.156e-03	3.228e-01	6.058e-03	2.034e-01	1.847e-03	
2.0	234	2.578e+00	5.646e-02	4.013e-01	3.038e-03	1.325e+01	2.512e-01	1.147e+01	1.958e-01	3.228e-01	1.273e-03	7.925e-01	6.154e-03	3.229e-01	6.084e-03	2.032e-01	1.863e-03	
2.0	235	2.593e+00	5.653e-02	4.018e-01	3.063e-03	1.329e+01	2.523e-01	1.150e+01	1.969e-01	3.230e-01	1.269e-03	7.949e-01	6.188e-03	3.230e-01	6.113e-03	2.031e-01	1.876e-03	
2.0	236	2.608e+00	5.650e-02	4.023e-01	3.089e-03	1.335e+01	2.533e-01	1.154e+01	1.978e-01	3.231e-01	1.263e-03	7.972e-01	6.306e-03	3.231e-01	6.146e-03	2.030e-01	1.878e-03	
2.0	237	2.622e+00	5.654e-02	4.028e-01	3.119e-03	1.341e+01	2.541e-01	1.159e+01	1.985e-01	3.233e-01	1.256e-03	7.996e-01	6.509e-03	3.232e-01	6.184e-03	2.029e-01	1.867e-03	
2.0	238	2.636e+00	5.676e-02	4.032e-01	3.152e-03	1.347e+01	2.548e-01	1.164e+01	1.993e-01	3.234e-01	1.252e-03	8.019e-01	6.793e-03	3.233e-01	6.230e-03	2.027e-01	1.843e-03	
2.0	239	2.651e+00	5.712e-02	4.037e-01	3.190e-03	1.353e+01	2.552e-01	1.169e+01	1.998e-01	3.236e-01	1.256e-03	8.044e-01	7.131e-03	3.234e-01	6.290e-03	2.026e-01	1.811e-03	
2.0	240	2.666e+00	5.745e-02	4.041e-01	3.234e-03	1.359e+01	2.551e-01	1.173e+01	1.995e-01	3.237e-01	1.274e-03	8.068e-01	7.385e-03	3.235e-01	6.366e-03	2.024e-01	1.797e-03	
2.0	241	2.682e+00	5.762e-02	4.045e-01	3.282e-03	1.364e+01	2.547e-01	1.176e+01	1.984e-01	3.239e-01	1.310e-03	8.093e-01	7.503e-03	3.236e-01	6.461e-03	2.022e-01	1.814e-03	
2.0	242	2.698e+00	5.773e-02	4.050e-01	3.331e-03	1.368e+01	2.547e-01	1.179e+01	1.977e-01	3.240e-01	1.361e-03	8.117e-01	7.480e-03	3.237e-01	6.571e-03	2.020e-01	1.862e-03	
2.0	243	2.715e+00	5.792e-02	4.054e-01	3.374e-03	1.372e+01	2.555e-01	1.181e+01	1.983e-01	3.241e-01	1.423e-03	8.140e-01	7.306e-03	3.238e-01	6.691e-03	2.019e-01	1.936e-03	
2.0	244	2.732e+00	5.820e-02	4.058e-01	3.409e-03	1.375e+01	2.569e-01	1.183e+01	2.001e-01	3.243e-01	1.484e-03	8.162e-01	7.054e-03	3.239e-01	6.811e-03	2.017e-01	2.018e-03	
2.0	245	2.748e+00	5.845e-02	4.062e-01	3.430e-03	1.378e+01	2.580e-01	1.185e+01	2.017e-01	3.244e-01	1.532e-03	8.183e-01	6.855e-03	3.240e-01	6.920e-03	2.016e-01	2.076e-03	
2.0	246	2.764e+00	5.854e-02	4.066e-01	3.437e-03	1.382e+01	2.581e-01	1.187e+01	2.017e-01	3.246e-01	1.558e-03	8.202e-01	6.742e-03	3.240e-01	7.009e-03	2.015e-01	2.100e-03	
2.0	247	2.778e+00	5.854e-02	4.069e-01	3.429e-03	1.386e+01	2.576e-01	1.189e+01	2.007e-01	3.247e-01	1.559e-03	8.221e-01	6.726e-03	3.241e-01	7.073e-03	2.014e-01	2.091e-03	
2.0	248	2.793e+00	5.860e-02	4.073e-01	3.413e-03	1.390e+01	2.572e-01	1.192e+01	1.998e-01	3.249e-01	1.540e-03	8.240e-01	6.804e-03	3.242e-01	7.115e-03	2.013e-01	2.059e-03	
2.0	249	2.807e+00	5.879e-02	4.077e-01	3.400e-03	1.394e+01	2.574e-01	1.195e+01	1.998e-01	3.250e-01	1.505e-03	8.258e-01	6.913e-03	3.243e-01	7.140e-03	2.012e-01	2.023e-03	
2.0	250	2.820e+00	5.907e-02	4.080e-01	3.396e-03	1.398e+01	2.581e-01	1.198e+01	2.005e-01	3.251e-01	1.464e-03	8.276e-01	7.002e-03	3.244e-01	7.155e-03	2.011e-01	2.003e-03	
2.0	251	2.834e+00	5.933e-02	4.083e-01	3.407e-03	1.402e+01	2.587e-01	1.201e+01	2.011e-01	3.252e-01	1.427e-03	8.293e-01	7.063e-03	3.244e-01	7.171e-03	2.010e-01	2.005e-03	
2.0	252	2.847e+00	5.952e-02	4.087e-01	3.439e-03	1.406e+01	2.589e-01	1.203e+01	2.012e-01	3.253e-01	1.401e-03	8.311e-01	7.095e-03	3.245e-01	7.195e-03	2.010e-01	2.033e-03	
2.0	253	2.860e+00	5.963e-02	4.090e-01	3.489e-03	1.411e+01	2.587e-01	1.206e+01	2.008e-01	3.254e-01	1.389e-03	8.327e-01	7.104e-03	3.246e-01	7.233e-03	2.009e-01	2.082e-03	
2.0	254	2.873e+00	5.972e-02	4.093e-01	3.552e-03	1.415e+01	2.583e-01	1.209e+01	2.000e-01	3.255e-01	1.388e-03	8.344e-01	7.111e-03	3.246e-01	7.284e-03	2.008e-01	2.144e-03	
2.0	255	2.887e+00	5.981e-02	4.096e-01	3.620e-03	1.419e+01	2.580e-01	1.212e+01	1.993e-01	3.256e-01	1.398e-03	8.360e-01	7.126e-03	3.247e-01	7.349e-03	2.007e-01	2.207e-03	
2.0	256	2.900e+00	5.995e-02	4.099e-01	3.687e-03	1.423e+01	2.579e-01	1.215e+01	1.988e-01	3.257e-01	1.414e-03	8.375e-01	7.149e-03	3.247e-01	7.423e-03	2.007e-01	2.265e-03	
2.0	257	2.913e+00	6.015e-02	4.103e-01	3.748e-03	1.427e+01	2.580e-01	1.217e+01	1.987e-01	3.258e-01	1.433e-03	8.391e-01	7.181e-03	3.248e-01	7.504e-03	2.006e-01	2.315e-03	
2.0	258	2.927e+00	6.040e-02	4.106e-01	3.800e-03	1.430e+01	2.585e-01	1.220e+01	1.991e-01	3.259e-01	1.450e-03	8.405e-01	7.219e-03	3.248e-01	7.587e-03	2.005e-01	2.354e-03	
2.0	259	2.940e+00	6.068e-02	4.109e-01	3.845e-03	1.434e+01	2.592e-01	1.222e+01	1.997e-01	3.260e-01	1.466e-03	8.420e-01	7.257e-03	3.248e-01	7.671e-03	2.005e-01	2.385e-03	
2.0	260	2.954e+00	6.094e-02	4.112e-01	3.883e-03	1.437e+01	2.597e-01	1.224e+01	2.004e-01	3.261e-01	1.480e-03	8.434e-01	7.293e-03	3.249e-01	7.753e-03	2.004e-01	2.410e-03	
2.0	261	2.967e+00	6.114e-02	4.114e-01	3.917e-03	1.441e+01	2.601e-01	1.226e+01	2.008e-01	3.262e-01	1.493e-03	8.448e-01	7.328e-03	3.249e-01	7.833e-03	2.004e-01	2.432e-03	
2.0	262	2.981e+00	6.128e-02	4.117e-01	3.950e-03	1.444e+01	2.602e-01	1.228e+01	2.009e-01	3.262e-01	1.505e-03	8.461e-01	7.362e-03	3.250e-01	7.913e-03	2.003e-01	2.453e-03	
2.0	263	2.995e+00	6.139e-02	4.120e-01	3.984e-03	1.447e+01	2.602e-01	1.230e+01	2.007e-01	3.263e-01	1.516e-03	8.474e-01	7.396e-03	3.250e-01	7.992e-03	2.003e-01	2.476e-03	
2.0	264	3.009e+00	6.149e-02	4.123e-01	4.021e-03	1.450e+01	2.601e-01	1.232e+01	2.005e-01	3.264e-01	1.529e-03	8.487e-01	7.431e-03	3.251e-01	8.071e-03	2.002e-01	2.500e-03	
2.0	265	3.023e+00	6.161e-02	4.125e-01	4.060e-03	1.453e+01	2.600e-01	1.233e+01	2.003e-01	3.265e-01	1.542e-03	8.500e-01	7.469e-03	3.251e-01	8.150e-03	2.002e-01	2.528e-03	
2.0	266	3.036e+00	6.176e-02	4.128e-01	4.101e-03	1.456e+01	2.601e-01	1.235e+01	2.002e-01	3.265e-01	1.556e-03	8.512e-01	7.509e-03	3.252e-01	8.231e-03	2.002e-01	2.558e-03	
2.0	267	3.049e+00	6.193e-02	4.130e-01	4.144e-03	1.459e+01	2.604e-01	1.236e+01	2.002e-01	3.266e-01	1.571e-03	8.524e-01	7.552e-03	3.253e-01	8.313e-03	2.001e-01	2.589e-03	
2.0	268	3.062e+00	6.213e-02	4.133e-01	4.189e-03	1.461e+01	2.607e-01	1.238e+01	2.003e-01	3.267e-01	1.588e-03	8.535e-01	7.597e-03	3.253e-01	8.396e-03	2.001e-01	2.621e-03	
2.0	269	3.075e+00	6.233e-02	4.135e-01	4.234e-03	1.464e+01	2.610e-01	1.239e+01	2.005e-01	3.267e-01	1.605e-03	8.547e-01	7.644e-03	3.254e-01	8.479e-03	2.001e-01	2.654e-03	
2.0	270	3.087e+00	6.252e-02	4.137e-01	4.279e-03	1.467e+01	2.612e-01	1.241e+01	2.005e-01	3.268e-01	1.623e-03	8.558e-01	7.693e-03	3.254e-01	8.563e-03	2.000e-01	2.687e-03	
2.0	271	3.098e+00	6.267e-02	4.140e-01	4.325e-03	1.470e+01	2.612e-01	1.243e+01	2.003e-01	3.269e-01	1.642e-03	8.568e-01	7.745e-03	3.255e-01	8.647e-03	2.000e-01	2.720e-03	
2.0	272	3.109e+00	6.280e-02	4.142e-01	4.371e-03	1.473e+01	2.611e-01	1.245e+01	2.000e-01	3.269e-01	1.661e-03	8.579e-01	7.800e-03	3.256e-01	8.731e-03	2.000e-01	2.752e-03	
2.0	273	3.119e+00	6.293e-02	4.144e-01	4.417e-03	1.476e+01	2.610e-01	1.247e+01	1.997e-01	3.270e-01	1.682e-03	8.589e-01	7.857e-03	3.256e-01	8.815e-03	2.000e-01	2.784e-03	
2.0	274	3.129e+00	6.307e-02	4.146e-01	4.463e-03	1.479e+01	2.610e-01	1.249e+01	1.995e-01	3.270e-01	1.704e-03	8.599e-01	7.919e-03	3.257e-01	8.899e-03	2.000e-01	2.816e-03	
2.0	275	3.139e+00	6.324e-02	4.149e-01	4.510e-03	1.482e+01	2.612e-01	1.251e+01	1.996e-01	3.271e-01	1.727e-03	8.608e-01	7.984e-03	3.258e-01	8.983e-03	1.999e-01	2.849e-03	
2.5	130	5.171e-01	1.116e-01	1.340e-01	1.416e-02	3.874e+00	4.919e-01	3.692e+00	3.926e-01	1.667e-01	1.523e-02	1.633e-01	6.580e-03	2.550e-01	7.296e-02	1.099e-01	2.291e-02	
2.5	131	5.339e-01	1.110e-01	1.412e-01	1.456e-02	4.006e+00	4.907e-01	3.825e+00	3.921e-01	1.711e-01	1.555e-02	1.702e-01	6.796e-03	2.611e-01	7.373e-02	1.172e-01	2.376e-02	
2.5	132	5.512e-01	1.100e-01	1.488e-01	1.502e-02	4.142e+00	4.917e-01	3.963e+00	3.941e-01	1.756e-01	1.593e-02	1.774e-01	7.020e-03	2.668e-01	7.454e-02	1.248e-01	2.468e-02	
2.5	133	5.691e-01	1.088e-01	1.566e-01	1.556e-02	4.282e+00	4.963e-01	4.105e+00	4.004e-01	1.802e-01	1.635e-02	1.849e-01	7.260e-03	2.720e-01	7.533e-02	1.327e-01	2.572e-02	
2.5	134	5.874e-01	1.074e-01	1.648e-01	1.618e-02	4.429e+00	5.040e-01	4.253e+00	4.103e-01	1.847e-01	1.678e-02	1.926e-01	7.522e-03	2.766e-01	7.607e-02	1.411e-01	2.690e-02	
2.5	135	6.064e-01	1.058e-01	1.733e-01	1.686e-02	4.582e+00	5.124e-01	4.409e+00	4.208e-01	1.893e-01	1.722e-02	2.005e-01	7.811e-03	2.807e-01	7.669e-02	1.499e-01	2.815e-02	
2.5	136	6.258e-01	1.041e-01	1.822e-01	1.760e-02	4.743e+00	5.195e-01	4.572e+00	4.289e-01	1.938e-01	1.762e-02	2.086e-01	8.124e-03	2.842e-01	7.714e-02	1.591e-01	2.948e-02	
2.5	137	6.458e-01	1.026e-01	1.913e-01	1.841e-02	4.909e+00	5.258e-01	4.742e+00	4.359e-01	1.983e-01	1.800e-02	2.169e-01	8.464e-03	2.872e-01	7.735e-02	1.687e-01	3.091e-02	
2.5	138	6.664e-01	1.013e-01	2.007e-01	1.929e-02	5.081e+00	5.329e-01	4.916e+00	4.441e-01	2.028e-01	1.833e-02	2.253e-01	8.831e-03	2.896e-01	7.728e-02	1.788e-01	3.245e-02	
2.5	139	6.877e-01	1.003e-01	2.103e-01	2.022e-02	5.254e+00	5.414e-01	5.092e+00	4.544e-01	2.073e-01	1.861e-02	2.338e-01	9.221e-03	2.915e-01	7.691e-02	1.892e-01	3.405e-02	
2.5	140	7.096e-01	9.901e-02	2.201e-01	2.109e-02	5.428e+00	5.508e-01	5.268e+00	4.658e-01	2.117e-01	1.883e-02	2.424e-01	9.635e-03	2.929e-01	7.625e-02	1.999e-01	3.555e-02	
2.5	141	7.322e-01	9.737e-02	2.300e-01	2.187e-02	5.599e+00	5.597e-01	5.442e+00	4.766e-01	2.160e-01	1.897e-02	2.510e-01	1.007e-02	2.939e-01	7.526e-02	2.108e-01	3.685e-02	
2.5	142	7.555e-01	9.551e-02	2.400e-01	2.253e-02	5.768e+00	5.675e-01	5.612e+00	4.856e-01	2.202e-01	1.903e-02	2.597e-01	1.052e-02	2.945e-01	7.395e-02	2.217e-01	3.793e-02	
2.5	143	7.792e-01	9.372e-02	2.498e-01	2.305e-02	5.934e+00	5.737e-01	5.779e+00	4.928e-01	2.243e-01	1.900e-02	2.685e-01	1.098e-02	2.947e-01	7.228e-02	2.325e-01	3.871e-02	
2.5	144	8.032e-01	9.209e-02	2.596e-01	2.341e-02	6.096e+00	5.780e-01	5.942e+00	4.979e-01	2.283e-01	1.887e-02	2.773e-01	1.144e-02	2.946e-01	7.036e-02	2.430e-01	3.918e-02	
2.5	145	8.276e-01	9.053e-02	2.691e-01	2.364e-02	6.256e+00	5.803e-01	6.101e+00	5.006e-01	2.321e-01	1.865e-02	2.860e-01	1.190e-02	2.942e-01	6.837e-02	2.531e-01	3.937e-02	
2.5	146	8.520e-01	8.886e-02	2.783e-01	2.374e-02	6.411e+00	5.804e-01	6.254e+00	5.009e-01	2.358e-01	1.836e-02	2.948e-01	1.236e-02	2.936e-01	6.643e-02	2.628e-01	3.926e-02	
2.5	147	8.767e-01	8.717e-02	2.872e-01	2.367e-02	6.559e+00	5.789e-01	6.401e+00	4.994e-01	2.394e-01	1.802e-02	3.035e-01	1.281e-02	2.929e-01	6.459e-02	2.719e-01	3.881e-02	
2.5	148	9.015e-01	8.560e-02	2.958e-01	2.342e-02	6.700e+00	5.759e-01	6.538e+00	4.964e-01	2.427e-01	1.763e-02	3.122e-01	1.326e-02	2.921e-01	6.291e-02	2.803e-01	3.800e-02	
2.5	149	9.266e-01	8.423e-02	3.040e-01	2.302e-02	6.832e+00	5.714e-01	6.666e+00	4.920e-01	2.460e-01	1.718e-02	3.209e-01	1.369e-02	2.914e-01	6.139e-02	2.881e-01	3.687e-02	
2.5	150	9.521e-01	8.297e-02	3.118e-01	2.256e-02	6.954e+00	5.646e-01	6.781e+00	4.854e-01	2.490e-01	1.669e-02	3.295e-01	1.411e-02	2.907e-01	6.003e-02	2.951e-01	3.563e-02	
2.5	151	9.779e-01	8.172e-02	3.192e-01	2.210e-02	7.065e+00	5.552e-01	6.885e+00	4.762e-01	2.520e-01	1.615e-02	3.381e-01	1.452e-02	2.900e-01	5.876e-02	3.014e-01	3.435e-02	
2.5	152	1.004e+00	8.053e-02	3.263e-01	2.163e-02	7.167e+00	5.438e-01	6.978e+00	4.651e-01	2.547e-01	1.561e-02	3.467e-01	1.491e-02	2.895e-01	5.756e-02	3.070e-01	3.306e-02	
2.5	153	1.030e+00	7.948e-02	3.330e-01	2.116e-02	7.261e+00	5.308e-01	7.063e+00	4.525e-01	2.573e-01	1.510e-02	3.552e-01	1.528e-02	2.890e-01	5.644e-02	3.121e-01	3.179e-02	
2.5	154	1.056e+00	7.854e-02	3.393e-01	2.069e-02	7.349e+00	5.158e-01	7.141e+00	4.381e-01	2.598e-01	1.461e-02	3.637e-01	1.563e-02	2.887e-01	5.540e-02	3.166e-01	3.054e-02	
2.5	155	1.083e+00	7.756e-02	3.454e-01	2.025e-02	7.433e+00	4.981e-01	7.214e+00	4.207e-01	2.621e-01	1.415e-02	3.721e-01	1.596e-02	2.884e-01	5.448e-02	3.206e-01	2.936e-02	
2.5	156	1.109e+00	7.649e-02	3.512e-01	1.984e-02	7.516e+00	4.782e-01	7.285e+00	4.007e-01	2.644e-01	1.374e-02	3.804e-01	1.627e-02	2.883e-01	5.366e-02	3.242e-01	2.826e-02	
2.5	157	1.135e+00	7.556e-02	3.567e-01	1.946e-02	7.598e+00	4.586e-01	7.355e+00	3.815e-01	2.665e-01	1.335e-02	3.887e-01	1.656e-02	2.882e-01	5.291e-02	3.274e-01	2.726e-02	
2.5	158	1.161e+00	7.494e-02	3.620e-01	1.914e-02	7.681e+00	4.418e-01	7.426e+00	3.661e-01	2.685e-01	1.298e-02	3.969e-01	1.682e-02	2.882e-01	5.219e-02	3.302e-01	2.636e-02	
2.5	159	1.186e+00	7.451e-02	3.671e-01	1.885e-02	7.766e+00	4.281e-01	7.498e+00	3.546e-01	2.705e-01	1.263e-02	4.051e-01	1.706e-02	2.883e-01	5.146e-02	3.328e-01	2.555e-02	
2.5	160	1.211e+00	7.391e-02	3.721e-01	1.858e-02	7.854e+00	4.155e-01	7.573e+00	3.442e-01	2.724e-01	1.229e-02	4.132e-01	1.729e-02	2.885e-01	5.073e-02	3.351e-01	2.479e-02	
2.5	161	1.236e+00	7.288e-02	3.768e-01	1.831e-02	7.945e+00	4.017e-01	7.651e+00	3.313e-01	2.742e-01	1.198e-02	4.212e-01	1.749e-02	2.887e-01	4.997e-02	3.371e-01	2.405e-02	
2.5	162	1.260e+00	7.173e-02	3.814e-01	1.802e-02	8.040e+00	3.872e-01	7.734e+00	3.163e-01	2.759e-01	1.168e-02	4.292e-01	1.767e-02	2.890e-01	4.918e-02	3.390e-01	2.331e-02	
2.5	163	1.285e+00	7.086e-02	3.859e-01	1.773e-02	8.141e+00	3.742e-01	7.821e+00	3.021e-01	2.775e-01	1.139e-02	4.371e-01	1.783e-02	2.893e-01	4.837e-02	3.407e-01	2.259e-02	
2.5	164	1.309e+00	7.044e-02	3.902e-01	1.743e-02	8.248e+00	3.640e-01	7.914e+00	2.909e-01	2.791e-01	1.111e-02	4.449e-01	1.797e-02	2.897e-01	4.755e-02	3.422e-01	2.188e-02	
2.5	165	1.333e+00	7.024e-02	3.943e-01	1.713e-02	8.361e+00	3.563e-01	8.013e+00	2.829e-01	2.807e-01	1.083e-02	4.526e-01	1.810e-02	2.901e-01	4.672e-02	3.435e-01	2.118e-02	
2.5	166	1.358e+00	6.990e-02	3.983e-01	1.682e-02	8.481e+00	3.499e-01	8.119e+00	2.766e-01	2.822e-01	1.055e-02	4.603e-01	1.821e-02	2.905e-01	4.589e-02	3.447e-01	2.048e-02	
2.5	167	1.382e+00	6.930e-02	4.022e-01	1.650e-02	8.606e+00	3.442e-01	8.229e+00	2.714e-01	2.836e-01	1.027e-02	4.680e-01	1.830e-02	2.909e-01	4.505e-02	3.457e-01	1.980e-02	
2.5	168	1.407e+00	6.850e-02	4.060e-01	1.618e-02	8.733e+00	3.394e-01	8.341e+00	2.673e-01	2.850e-01	9.996e-03	4.755e-01	1.837e-02	2.914e-01	4.422e-02	3.466e-01	1.912e-02	
2.5	169	1.432e+00	6.761e-02	4.096e-01	1.585e-02	8.862e+00	3.356e-01	8.455e+00	2.642e-01	2.864e-01	9.723e-03	4.830e-01	1.843e-02	2.919e-01	4.339e-02	3.473e-01	1.846e-02	
2.5	170	1.457e+00	6.671e-02	4.131e-01	1.552e-02	8.990e+00	3.323e-01	8.567e+00	2.616e-01	2.877e-01	9.456e-03	4.904e-01	1.847e-02	2.924e-01	4.255e-02	3.480e-01	1.782e-02	
2.5	171	1.481e+00	6.583e-02	4.165e-01	1.520e-02	9.116e+00	3.288e-01	8.676e+00	2.588e-01	2.889e-01	9.194e-03	4.977e-01	1.850e-02	2.930e-01	4.173e-02	3.485e-01	1.720e-02	
2.5	172	1.506e+00	6.508e-02	4.198e-01	1.487e-02	9.239e+00	3.251e-01	8.783e+00	2.561e-01	2.901e-01	8.941e-03	5.050e-01	1.851e-02	2.936e-01	4.091e-02	3.489e-01	1.660e-02	
2.5	173	1.530e+00	6.447e-02	4.229e-01	1.456e-02	9.360e+00	3.217e-01	8.887e+00	2.537e-01	2.913e-01	8.697e-03	5.122e-01	1.850e-02	2.942e-01	4.010e-02	3.493e-01	1.602e-02	
2.5	174	1.555e+00	6.389e-02	4.260e-01	1.424e-02	9.478e+00	3.180e-01	8.989e+00	2.512e-01	2.924e-01	8.464e-03	5.193e-01	1.848e-02	2.948e-01	3.929e-02	3.495e-01	1.547e-02	
2.5	175	1.579e+00	6.316e-02	4.290e-01	1.394e-02	9.595e+00	3.136e-01	9.088e+00	2.474e-01	2.935e-01	8.239e-03	5.263e-01	1.844e-02	2.954e-01	3.850e-02	3.497e-01	1.494e-02	
2.5	176	1.604e+00	6.219e-02	4.319e-01	1.363e-02	9.710e+00	3.079e-01	9.186e+00	2.420e-01	2.946e-01	8.022e-03	5.332e-01	1.839e-02	2.960e-01	3.772e-02	3.498e-01	1.444e-02	
2.5	177	1.628e+00	6.121e-02	4.347e-01	1.334e-02	9.823e+00	3.020e-01	9.282e+00	2.364e-01	2.956e-01	7.813e-03	5.401e-01	1.832e-02	2.967e-01	3.694e-02	3.499e-01	1.395e-02	
2.5	178	1.652e+00	6.049e-02	4.374e-01	1.304e-02	9.934e+00	2.967e-01	9.375e+00	2.318e-01	2.966e-01	7.612e-03	5.469e-01	1.824e-02	2.974e-01	3.617e-02	3.499e-01	1.349e-02	
2.5	179	1.676e+00	6.009e-02	4.400e-01	1.276e-02	1.004e+01	2.920e-01	9.466e+00	2.282e-01	2.976e-01	7.419e-03	5.536e-01	1.815e-02	2.980e-01	3.542e-02	3.498e-01	1.304e-02	
2.5	180	1.700e+00	5.984e-02	4.426e-01	1.248e-02	1.015e+01	2.870e-01	9.555e+00	2.240e-01	2.986e-01	7.234e-03	5.602e-01	1.805e-02	2.987e-01	3.467e-02	3.497e-01	1.262e-02	
2.5	181	1.723e+00	5.949e-02	4.451e-01	1.221e-02	1.025e+01	2.816e-01	9.641e+00	2.183e-01	2.995e-01	7.057e-03	5.667e-01	1.793e-02	2.994e-01	3.393e-02	3.496e-01	1.221e-02	
2.5	182	1.746e+00	5.901e-02	4.475e-01	1.194e-02	1.035e+01	2.770e-01	9.724e+00	2.133e-01	3.004e-01	6.885e-03	5.732e-01	1.780e-02	3.001e-01	3.321e-02	3.494e-01	1.182e-02	
2.5	183	1.770e+00	5.851e-02	4.499e-01	1.167e-02	1.045e+01	2.746e-01	9.805e+00	2.110e-01	3.012e-01	6.719e-03	5.795e-01	1.766e-02	3.008e-01	3.249e-02	3.492e-01	1.145e-02	
2.5	184	1.793e+00	5.807e-02	4.521e-01	1.141e-02	1.055e+01	2.744e-01	9.883e+00	2.116e-01	3.021e-01	6.560e-03	5.858e-01	1.752e-02	3.014e-01	3.179e-02	3.490e-01	1.109e-02	
2.5	185	1.817e+00	5.770e-02	4.543e-01	1.116e-02	1.064e+01	2.746e-01	9.959e+00	2.128e-01	3.029e-01	6.406e-03	5.920e-01	1.737e-02	3.021e-01	3.110e-02	3.487e-01	1.073e-02	
2.5	186	1.842e+00	5.736e-02	4.565e-01	1.091e-02	1.073e+01	2.738e-01	1.003e+01	2.125e-01	3.037e-01	6.258e-03	5.980e-01	1.722e-02	3.028e-01	3.042e-02	3.485e-01	1.039e-02	
2.5	187	1.867e+00	5.704e-02	4.586e-01	1.066e-02	1.082e+01	2.729e-01	1.010e+01	2.116e-01	3.045e-01	6.114e-03	6.040e-01	1.707e-02	3.035e-01	2.975e-02	3.482e-01	1.007e-02	
2.5	188	1.892e+00	5.676e-02	4.606e-01	1.042e-02	1.091e+01	2.732e-01	1.017e+01	2.123e-01	3.052e-01	5.974e-03	6.100e-01	1.691e-02	3.042e-01	2.910e-02	3.478e-01	9.749e-03	
2.5	189	1.917e+00	5.650e-02	4.626e-01	1.018e-02	1.100e+01	2.754e-01	1.024e+01	2.151e-01	3.059e-01	5.838e-03	6.158e-01	1.676e-02	3.048e-01	2.846e-02	3.475e-01	9.442e-03	
2.5	190	1.942e+00	5.624e-02	4.645e-01	9.951e-03	1.109e+01	2.785e-01	1.031e+01	2.190e-01	3.066e-01	5.705e-03	6.215e-01	1.660e-02	3.055e-01	2.782e-02	3.472e-01	9.144e-03	
2.5	191	1.966e+00	5.601e-02	4.664e-01	9.723e-03	1.117e+01	2.813e-01	1.037e+01	2.225e-01	3.073e-01	5.576e-03	6.272e-01	1.645e-02	3.062e-01	2.720e-02	3.468e-01	8.856e-03	
2.5	192	1.990e+00	5.587e-02	4.682e-01	9.501e-03	1.126e+01	2.835e-01	1.044e+01	2.254e-01	3.080e-01	5.449e-03	6.328e-01	1.629e-02	3.068e-01	2.659e-02	3.464e-01	8.578e-03	
2.5	193	2.012e+00	5.581e-02	4.699e-01	9.286e-03	1.134e+01	2.860e-01	1.050e+01	2.286e-01	3.086e-01	5.325e-03	6.383e-01	1.614e-02	3.075e-01	2.598e-02	3.460e-01	8.312e-03	
2.5	194	2.034e+00	5.569e-02	4.716e-01	9.078e-03	1.141e+01	2.894e-01	1.056e+01	2.327e-01	3.093e-01	5.203e-03	6.437e-01	1.598e-02	3.081e-01	2.538e-02	3.456e-01	8.057e-03	
2.5	195	2.055e+00	5.530e-02	4.733e-01	8.879e-03	1.149e+01	2.938e-01	1.062e+01	2.375e-01	3.099e-01	5.082e-03	6.490e-01	1.583e-02	3.087e-01	2.478e-02	3.451e-01	7.816e-03	
2.5	196	2.076e+00	5.464e-02	4.749e-01	8.689e-03	1.156e+01	2.990e-01	1.067e+01	2.428e-01	3.105e-01	4.964e-03	6.543e-01	1.567e-02	3.093e-01	2.419e-02	3.447e-01	7.588e-03	
2.5	197	2.096e+00	5.404e-02	4.765e-01	8.510e-03	1.162e+01	3.045e-01	1.072e+01	2.482e-01	3.110e-01	4.848e-03	6.595e-01	1.551e-02	3.099e-01	2.361e-02	3.442e-01	7.373e-03	
2.5	198	2.115e+00	5.383e-02	4.780e-01	8.341e-03	1.169e+01	3.097e-01	1.077e+01	2.531e-01	3.116e-01	4.736e-03	6.646e-01	1.536e-02	3.105e-01	2.305e-02	3.438e-01	7.173e-03	
2.5	199	2.136e+00	5.398e-02	4.794e-01	8.184e-03	1.175e+01	3.134e-01	1.081e+01	2.566e-01	3.121e-01	4.626e-03	6.696e-01	1.520e-02	3.110e-01	2.250e-02	3.433e-01	6.986e-03	
2.5	200	2.156e+00	5.420e-02	4.809e-01	8.037e-03	1.182e+01	3.147e-01	1.086e+01	2.576e-01	3.126e-01	4.519e-03	6.745e-01	1.504e-02	3.116e-01	2.196e-02	3.428e-01	6.813e-03	
2.5	201	2.178e+00	5.414e-02	4.822e-01	7.903e-03	1.189e+01	3.134e-01	1.092e+01	2.562e-01	3.131e-01	4.416e-03	6.794e-01	1.489e-02	3.121e-01	2.145e-02	3.423e-01	6.654e-03	
2.5	202	2.200e+00	5.383e-02	4.836e-01	7.781e-03	1.196e+01	3.112e-01	1.097e+01	2.541e-01	3.136e-01	4.317e-03	6.842e-01	1.474e-02	3.126e-01	2.095e-02	3.418e-01	6.508e-03	
2.5	203	2.222e+00	5.350e-02	4.849e-01	7.671e-03	1.204e+01	3.093e-01	1.103e+01	2.527e-01	3.141e-01	4.220e-03	6.888e-01	1.459e-02	3.131e-01	2.047e-02	3.413e-01	6.376e-03	
2.5	204	2.244e+00	5.326e-02	4.862e-01	7.574e-03	1.211e+01	3.081e-01	1.108e+01	2.523e-01	3.145e-01	4.128e-03	6.934e-01	1.444e-02	3.136e-01	2.000e-02	3.408e-01	6.258e-03	
2.5	205	2.266e+00	5.310e-02	4.874e-01	7.490e-03	1.219e+01	3.067e-01	1.114e+01	2.515e-01	3.149e-01	4.039e-03	6.980e-01	1.429e-02	3.140e-01	1.956e-02	3.403e-01	6.153e-03	
2.5	206	2.287e+00	5.292e-02	4.886e-01	7.418e-03	1.227e+01	3.042e-01	1.120e+01	2.493e-01	3.154e-01	3.953e-03	7.024e-01	1.416e-02	3.145e-01	1.913e-02	3.398e-01	6.061e-03	
2.5	207	2.307e+00	5.269e-02	4.897e-01	7.360e-03	1.235e+01	3.008e-01	1.126e+01	2.460e-01	3.158e-01	3.871e-03	7.067e-01	1.403e-02	3.149e-01	1.873e-02	3.394e-01	5.982e-03	
2.5	208	2.326e+00	5.244e-02	4.909e-01	7.314e-03	1.242e+01	2.974e-01	1.132e+01	2.428e-01	3.162e-01	3.793e-03	7.110e-01	1.391e-02	3.153e-01	1.835e-02	3.389e-01	5.918e-03	
2.5	209	2.345e+00	5.220e-02	4.919e-01	7.281e-03	1.250e+01	2.943e-01	1.138e+01	2.401e-01	3.165e-01	3.719e-03	7.152e-01	1.380e-02	3.157e-01	1.799e-02	3.384e-01	5.866e-03	
2.5	210	2.364e+00	5.191e-02	4.930e-01	7.261e-03	1.257e+01	2.910e-01	1.143e+01	2.375e-01	3.169e-01	3.649e-03	7.193e-01	1.369e-02	3.161e-01	1.765e-02	3.379e-01	5.829e-03	
2.5	211	2.383e+00	5.157e-02	4.940e-01	7.254e-03	1.263e+01	2.867e-01	1.148e+01	2.337e-01	3.172e-01	3.583e-03	7.233e-01	1.360e-02	3.164e-01	1.734e-02	3.374e-01	5.805e-03	
2.5	212	2.403e+00	5.128e-02	4.950e-01	7.258e-03	1.269e+01	2.814e-01	1.153e+01	2.287e-01	3.176e-01	3.521e-03	7.273e-01	1.351e-02	3.168e-01	1.704e-02	3.370e-01	5.794e-03	
2.5	213	2.422e+00	5.113e-02	4.960e-01	7.274e-03	1.275e+01	2.756e-01	1.157e+01	2.231e-01	3.179e-01	3.463e-03	7.311e-01	1.343e-02	3.171e-01	1.677e-02	3.365e-01	5.794e-03	
2.5	214	2.442e+00	5.114e-02	4.970e-01	7.300e-03	1.280e+01	2.699e-01	1.160e+01	2.176e-01	3.182e-01	3.409e-03	7.349e-01	1.336e-02	3.174e-01	1.653e-02	3.361e-01	5.805e-03	
2.5	215	2.461e+00	5.127e-02	4.979e-01	7.337e-03	1.284e+01	2.649e-01	1.163e+01	2.126e-01	3.185e-01	3.360e-03	7.386e-01	1.329e-02	3.177e-01	1.630e-02	3.356e-01	5.827e-03	
2.5	216	2.481e+00	5.148e-02	4.988e-01	7.383e-03	1.288e+01	2.608e-01	1.165e+01	2.086e-01	3.188e-01	3.315e-03	7.422e-01	1.323e-02	3.180e-01	1.610e-02	3.352e-01	5.858e-03	
2.5	217	2.501e+00	5.180e-02	4.997e-01	7.439e-03	1.292e+01	2.579e-01	1.167e+01	2.057e-01	3.191e-01	3.274e-03	7.458e-01	1.318e-02	3.183e-01	1.592e-02	3.347e-01	5.897e-03	
2.5	218	2.520e+00	5.223e-02	5.005e-01	7.504e-03	1.295e+01	2.559e-01	1.168e+01	2.035e-01	3.193e-01	3.237e-03	7.493e-01	1.314e-02	3.186e-01	1.576e-02	3.343e-01	5.944e-03	
2.5	219	2.539e+00	5.267e-02	5.013e-01	7.577e-03	1.299e+01	2.544e-01	1.170e+01	2.018e-01	3.196e-01	3.204e-03	7.527e-01	1.310e-02	3.188e-01	1.563e-02	3.339e-01	5.997e-03	
2.5	220	2.558e+00	5.295e-02	5.021e-01	7.656e-03	1.303e+01	2.530e-01	1.173e+01	2.000e-01	3.198e-01	3.175e-03	7.560e-01	1.307e-02	3.190e-01	1.551e-02	3.335e-01	6.055e-03	
2.5	221	2.575e+00	5.297e-02	5.029e-01	7.742e-03	1.308e+01	2.514e-01	1.176e+01	1.980e-01	3.201e-01	3.149e-03	7.593e-01	1.304e-02	3.193e-01	1.541e-02	3.331e-01	6.119e-03	
2.5	222	2.592e+00	5.297e-02	5.037e-01	7.833e-03	1.313e+01	2.500e-01	1.180e+01	1.966e-01	3.203e-01	3.125e-03	7.625e-01	1.303e-02	3.195e-01	1.533e-02	3.327e-01	6.187e-03	
2.5	223	2.608e+00	5.315e-02	5.044e-01	7.930e-03	1.319e+01	2.494e-01	1.184e+01	1.965e-01	3.205e-01	3.104e-03	7.656e-01	1.301e-02	3.197e-01	1.527e-02	3.323e-01	6.261e-03	
2.5	224	2.625e+00	5.355e-02	5.052e-01	8.031e-03	1.325e+01	2.496e-01	1.189e+01	1.974e-01	3.208e-01	3.086e-03	7.687e-01	1.302e-02	3.198e-01	1.523e-02	3.320e-01	6.339e-03	
2.5	225	2.643e+00	5.403e-02	5.059e-01	8.137e-03	1.331e+01	2.501e-01	1.194e+01	1.983e-01	3.210e-01	3.068e-03	7.717e-01	1.304e-02	3.200e-01	1.520e-02	3.316e-01	6.418e-03	
2.5	226	2.661e+00	5.440e-02	5.065e-01	8.248e-03	1.338e+01	2.505e-01	1.198e+01	1.986e-01	3.212e-01	3.053e-03	7.746e-01	1.308e-02	3.202e-01	1.519e-02	3.312e-01	6.499e-03	
2.5	227	2.680e+00	5.464e-02	5.072e-01	8.362e-03	1.344e+01	2.510e-01	1.203e+01	1.984e-01	3.214e-01	3.040e-03	7.775e-01	1.315e-02	3.204e-01	1.519e-02	3.309e-01	6.580e-03	
2.5	228	2.699e+00	5.485e-02	5.079e-01	8.481e-03	1.350e+01	2.518e-01	1.207e+01	1.985e-01	3.216e-01	3.029e-03	7.803e-01	1.323e-02	3.205e-01	1.521e-02	3.305e-01	6.663e-03	
2.5	229	2.719e+00	5.510e-02	5.085e-01	8.603e-03	1.355e+01	2.530e-01	1.211e+01	1.990e-01	3.218e-01	3.022e-03	7.831e-01	1.332e-02	3.206e-01	1.524e-02	3.302e-01	6.754e-03	
2.5	230	2.738e+00	5.539e-02	5.091e-01	8.729e-03	1.360e+01	2.539e-01	1.214e+01	1.993e-01	3.219e-01	3.019e-03	7.858e-01	1.337e-02	3.208e-01	1.529e-02	3.299e-01	6.860e-03	
2.5	231	2.756e+00	5.568e-02	5.097e-01	8.860e-03	1.364e+01	2.542e-01	1.216e+01	1.993e-01	3.221e-01	3.020e-03	7.885e-01	1.339e-02	3.209e-01	1.535e-02	3.295e-01	6.983e-03	
2.5	232	2.773e+00	5.598e-02	5.103e-01	8.993e-03	1.368e+01	2.543e-01	1.218e+01	1.992e-01	3.223e-01	3.024e-03	7.911e-01	1.337e-02	3.210e-01	1.543e-02	3.292e-01	7.122e-03	
2.5	233	2.790e+00	5.627e-02	5.109e-01	9.130e-03	1.371e+01	2.547e-01	1.220e+01	1.996e-01	3.225e-01	3.030e-03	7.936e-01	1.338e-02	3.211e-01	1.552e-02	3.289e-01	7.262e-03	
2.5	234	2.806e+00	5.650e-02	5.115e-01	9.270e-03	1.375e+01	2.555e-01	1.222e+01	2.007e-01	3.226e-01	3.037e-03	7.960e-01	1.351e-02	3.212e-01	1.562e-02	3.286e-01	7.372e-03	
2.5	235	2.822e+00	5.660e-02	5.120e-01	9.414e-03	1.379e+01	2.566e-01	1.225e+01	2.019e-01	3.228e-01	3.045e-03	7.985e-01	1.385e-02	3.213e-01	1.574e-02	3.283e-01	7.430e-03	
2.5	236	2.837e+00	5.659e-02	5.125e-01	9.560e-03	1.384e+01	2.575e-01	1.229e+01	2.029e-01	3.229e-01	3.056e-03	8.009e-01	1.439e-02	3.214e-01	1.587e-02	3.280e-01	7.430e-03	
2.5	237	2.851e+00	5.665e-02	5.131e-01	9.710e-03	1.390e+01	2.583e-01	1.234e+01	2.037e-01	3.231e-01	3.072e-03	8.034e-01	1.510e-02	3.215e-01	1.602e-02	3.277e-01	7.388e-03	
2.5	238	2.865e+00	5.689e-02	5.136e-01	9.863e-03	1.397e+01	2.589e-01	1.239e+01	2.045e-01	3.232e-01	3.097e-03	8.059e-01	1.575e-02	3.216e-01	1.619e-02	3.273e-01	7.362e-03	
2.5	239	2.880e+00	5.727e-02	5.141e-01	1.002e-02	1.403e+01	2.593e-01	1.243e+01	2.050e-01	3.234e-01	3.135e-03	8.084e-01	1.615e-02	3.216e-01	1.639e-02	3.269e-01	7.412e-03	
2.5	240	2.895e+00	5.762e-02	5.145e-01	1.019e-02	1.408e+01	2.591e-01	1.247e+01	2.047e-01	3.235e-01	3.187e-03	8.109e-01	1.621e-02	3.217e-01	1.660e-02	3.265e-01	7.570e-03	
2.5	241	2.912e+00	5.781e-02	5.150e-01	1.036e-02	1.413e+01	2.587e-01	1.251e+01	2.036e-01	3.236e-01	3.253e-03	8.134e-01	1.592e-02	3.217e-01	1.684e-02	3.261e-01	7.839e-03	
2.5	242	2.928e+00	5.794e-02	5.155e-01	1.054e-02	1.417e+01	2.586e-01	1.253e+01	2.029e-01	3.238e-01	3.328e-03	8.157e-01	1.543e-02	3.218e-01	1.709e-02	3.258e-01	8.182e-03	
2.5	243	2.945e+00	5.815e-02	5.159e-01	1.072e-02	1.421e+01	2.593e-01	1.255e+01	2.036e-01	3.239e-01	3.409e-03	8.178e-01	1.496e-02	3.218e-01	1.737e-02	3.255e-01	8.534e-03	
2.5	244	2.962e+00	5.844e-02	5.164e-01	1.091e-02	1.424e+01	2.607e-01	1.257e+01	2.054e-01	3.240e-01	3.490e-03	8.199e-01	1.466e-02	3.218e-01	1.766e-02	3.252e-01	8.848e-03	
2.5	245	2.979e+00	5.868e-02	5.168e-01	1.111e-02	1.428e+01	2.618e-01	1.259e+01	2.069e-01	3.242e-01	3.567e-03	8.219e-01	1.459e-02	3.219e-01	1.796e-02	3.250e-01	9.098e-03	
2.5	246	2.994e+00	5.876e-02	5.172e-01	1.131e-02	1.431e+01	2.618e-01	1.261e+01	2.069e-01	3.243e-01	3.636e-03	8.238e-01	1.471e-02	3.219e-01	1.827e-02	3.247e-01	9.291e-03	
2.5	247	3.009e+00	5.874e-02	5.176e-01	1.151e-02	1.435e+01	2.611e-01	1.264e+01	2.057e-01	3.244e-01	3.694e-03	8.257e-01	1.492e-02	3.219e-01	1.858e-02	3.245e-01	9.455e-03	
2.5	248	3.024e+00	5.876e-02	5.180e-01	1.170e-02	1.439e+01	2.606e-01	1.266e+01	2.047e-01	3.245e-01	3.738e-03	8.275e-01	1.511e-02	3.220e-01	1.889e-02	3.243e-01	9.612e-03	
2.5	249	3.038e+00	5.892e-02	5.184e-01	1.189e-02	1.443e+01	2.606e-01	1.269e+01	2.045e-01	3.247e-01	3.769e-03	8.294e-01	1.526e-02	3.220e-01	1.920e-02	3.240e-01	9.776e-03	
2.5	250	3.052e+00	5.918e-02	5.188e-01	1.206e-02	1.447e+01	2.611e-01	1.272e+01	2.050e-01	3.248e-01	3.788e-03	8.312e-01	1.535e-02	3.220e-01	1.951e-02	3.238e-01	9.950e-03	
2.5	251	3.065e+00	5.944e-02	5.191e-01	1.223e-02	1.451e+01	2.615e-01	1.275e+01	2.055e-01	3.249e-01	3.798e-03	8.329e-01	1.540e-02	3.220e-01	1.981e-02	3.236e-01	1.013e-02	
2.5	252	3.079e+00	5.963e-02	5.195e-01	1.239e-02	1.455e+01	2.615e-01	1.277e+01	2.055e-01	3.250e-01	3.802e-03	8.346e-01	1.544e-02	3.220e-01	2.011e-02	3.234e-01	1.030e-02	
2.5	253	3.092e+00	5.976e-02	5.198e-01	1.255e-02	1.460e+01	2.611e-01	1.280e+01	2.050e-01	3.251e-01	3.805e-03	8.363e-01	1.549e-02	3.221e-01	2.041e-02	3.231e-01	1.046e-02	
2.5	254	3.106e+00	5.987e-02	5.202e-01	1.270e-02	1.464e+01	2.606e-01	1.283e+01	2.043e-01	3.252e-01	3.810e-03	8.379e-01	1.556e-02	3.221e-01	2.071e-02	3.229e-01	1.062e-02	
2.5	255	3.119e+00	5.999e-02	5.205e-01	1.286e-02	1.468e+01	2.601e-01	1.286e+01	2.036e-01	3.253e-01	3.819e-03	8.394e-01	1.564e-02	3.221e-01	2.102e-02	3.227e-01	1.078e-02	
2.5	256	3.132e+00	6.016e-02	5.208e-01	1.303e-02	1.472e+01	2.599e-01	1.289e+01	2.032e-01	3.254e-01	3.834e-03	8.410e-01	1.574e-02	3.221e-01	2.133e-02	3.225e-01	1.094e-02	
2.5	257	3.146e+00	6.039e-02	5.211e-01	1.320e-02	1.475e+01	2.599e-01	1.291e+01	2.032e-01	3.255e-01	3.855e-03	8.425e-01	1.583e-02	3.221e-01	2.165e-02	3.223e-01	1.112e-02	
2.5	258	3.159e+00	6.067e-02	5.214e-01	1.339e-02	1.479e+01	2.603e-01	1.294e+01	2.037e-01	3.255e-01	3.882e-03	8.439e-01	1.593e-02	3.221e-01	2.199e-02	3.222e-01	1.131e-02	
2.5	259	3.173e+00	6.098e-02	5.217e-01	1.359e-02	1.483e+01	2.609e-01	1.296e+01	2.045e-01	3.256e-01	3.915e-03	8.453e-01	1.602e-02	3.221e-01	2.233e-02	3.220e-01	1.152e-02	
2.5	260	3.187e+00	6.125e-02	5.220e-01	1.380e-02	1.486e+01	2.614e-01	1.298e+01	2.052e-01	3.257e-01	3.953e-03	8.467e-01	1.612e-02	3.221e-01	2.269e-02	3.218e-01	1.174e-02	
2.5	261	3.201e+00	6.146e-02	5.223e-01	1.403e-02	1.490e+01	2.616e-01	1.300e+01	2.057e-01	3.258e-01	3.995e-03	8.480e-01	1.621e-02	3.221e-01	2.306e-02	3.216e-01	1.198e-02	
2.5	262	3.215e+00	6.161e-02	5.225e-01	1.426e-02	1.493e+01	2.616e-01	1.302e+01	2.058e-01	3.258e-01	4.040e-03	8.493e-01	1.631e-02	3.221e-01	2.344e-02	3.215e-01	1.223e-02	
2.5	263	3.229e+00	6.171e-02	5.228e-01	1.451e-02	1.496e+01	2.615e-01	1.304e+01	2.057e-01	3.259e-01	4.089e-03	8.506e-01	1.642e-02	3.221e-01	2.382e-02	3.213e-01	1.248e-02	
2.5	264	3.243e+00	6.180e-02	5.230e-01	1.476e-02	1.499e+01	2.613e-01	1.305e+01	2.054e-01	3.260e-01	4.141e-03	8.518e-01	1.653e-02	3.221e-01	2.422e-02	3.211e-01	1.275e-02	
2.5	265	3.257e+00	6.191e-02	5.233e-01	1.502e-02	1.502e+01	2.611e-01	1.307e+01	2.051e-01	3.260e-01	4.195e-03	8.530e-01	1.664e-02	3.221e-01	2.462e-02	3.210e-01	1.302e-02	
2.5	266	3.270e+00	6.203e-02	5.235e-01	1.529e-02	1.504e+01	2.611e-01	1.308e+01	2.050e-01	3.261e-01	4.252e-03	8.542e-01	1.676e-02	3.221e-01	2.503e-02	3.208e-01	1.330e-02	
2.5	267	3.284e+00	6.219e-02	5.237e-01	1.556e-02	1.507e+01	2.613e-01	1.310e+01	2.050e-01	3.261e-01	4.311e-03	8.553e-01	1.689e-02	3.221e-01	2.544e-02	3.207e-01	1.358e-02	
2.5	268	3.297e+00	6.237e-02	5.239e-01	1.583e-02	1.510e+01	2.615e-01	1.311e+01	2.050e-01	3.262e-01	4.374e-03	8.564e-01	1.702e-02	3.222e-01	2.585e-02	3.205e-01	1.386e-02	
2.5	269	3.309e+00	6.255e-02	5.242e-01	1.611e-02	1.513e+01	2.618e-01	1.313e+01	2.051e-01	3.262e-01	4.439e-03	8.575e-01	1.715e-02	3.222e-01	2.627e-02	3.204e-01	1.415e-02	
2.5	270	3.321e+00	6.272e-02	5.244e-01	1.639e-02	1.515e+01	2.619e-01	1.314e+01	2.051e-01	3.263e-01	4.507e-03	8.585e-01	1.729e-02	3.222e-01	2.669e-02	3.203e-01	1.444e-02	
2.5	271	3.332e+00	6.287e-02	5.246e-01	1.668e-02	1.518e+01	2.619e-01	1.316e+01	2.050e-01	3.263e-01	4.578e-03	8.595e-01	1.744e-02	3.222e-01	2.711e-02	3.201e-01	1.473e-02	
2.5	272	3.343e+00	6.300e-02	5.247e-01	1.697e-02	1.521e+01	2.618e-01	1.318e+01	2.048e-01	3.264e-01	4.652e-03	8.605e-01	1.759e-02	3.223e-01	2.753e-02	3.200e-01	1.503e-02	
2.5	273	3.354e+00	6.314e-02	5.249e-01	1.727e-02	1.524e+01	2.617e-01	1.320e+01	2.047e-01	3.264e-01	4.731e-03	8.614e-01	1.775e-02	3.223e-01	2.794e-02	3.199e-01	1.533e-02	
2.5	274	3.364e+00	6.329e-02	5.251e-01	1.757e-02	1.527e+01	2.617e-01	1.322e+01	2.047e-01	3.264e-01	4.815e-03	8.623e-01	1.792e-02	3.224e-01	2.835e-02	3.198e-01	1.564e-02	
2.5	275	3.374e+00	6.347e-02	5.253e-01	1.787e-02	1.530e+01	2.620e-01	1.324e+01	2.050e-01	3.265e-01	4.903e-03	8.632e-01	1.810e-02	3.225e-01	2.876e-02	3.196e-01	1.595e-02	
3.0	130	5.991e-01	1.140e-01	1.968e-01	3.623e-02	4.512e+00	5.123e-01	4.503e+00	4.394e-01	1.807e-01	3.006e-02	1.968e-01	1.395e-02	2.501e-01	1.440e-01	1.970e-01	7.275e-02	
3.0	131	6.203e-01	1.135e-01	2.075e-01	3.742e-02	4.674e+00	5.136e-01	4.677e+00	4.447e-01	1.849e-01	3.038e-02	2.052e-01	1.417e-02	2.556e-01	1.434e-01	2.100e-01	7.578e-02	
3.0	132	6.423e-01	1.127e-01	2.187e-01	3.871e-02	4.843e+00	5.182e-01	4.857e+00	4.546e-01	1.892e-01	3.078e-02	2.138e-01	1.443e-02	2.604e-01	1.431e-01	2.237e-01	7.897e-02	
3.0	133	6.650e-01	1.115e-01	2.302e-01	4.014e-02	5.017e+00	5.264e-01	5.043e+00	4.689e-01	1.934e-01	3.123e-02	2.226e-01	1.476e-02	2.645e-01	1.428e-01	2.382e-01	8.236e-02	
3.0	134	6.883e-01	1.101e-01	2.420e-01	4.173e-02	5.198e+00	5.368e-01	5.235e+00	4.854e-01	1.976e-01	3.171e-02	2.314e-01	1.516e-02	2.680e-01	1.424e-01	2.533e-01	8.600e-02	
3.0	135	7.124e-01	1.086e-01	2.542e-01	4.348e-02	5.384e+00	5.464e-01	5.434e+00	4.998e-01	2.018e-01	3.219e-02	2.403e-01	1.563e-02	2.709e-01	1.419e-01	2.691e-01	8.989e-02	
3.0	136	7.372e-01	1.071e-01	2.667e-01	4.522e-02	5.575e+00	5.533e-01	5.638e+00	5.093e-01	2.060e-01	3.264e-02	2.492e-01	1.618e-02	2.733e-01	1.412e-01	2.855e-01	9.369e-02	
3.0	137	7.626e-01	1.059e-01	2.793e-01	4.681e-02	5.769e+00	5.586e-01	5.844e+00	5.156e-01	2.101e-01	3.305e-02	2.581e-01	1.680e-02	2.750e-01	1.402e-01	3.023e-01	9.708e-02	
3.0	138	7.887e-01	1.049e-01	2.919e-01	4.818e-02	5.963e+00	5.641e-01	6.050e+00	5.209e-01	2.141e-01	3.339e-02	2.670e-01	1.748e-02	2.763e-01	1.388e-01	3.193e-01	9.993e-02	
3.0	139	8.156e-01	1.040e-01	3.045e-01	4.930e-02	6.155e+00	5.706e-01	6.253e+00	5.264e-01	2.180e-01	3.364e-02	2.760e-01	1.821e-02	2.771e-01	1.371e-01	3.361e-01	1.021e-01	
3.0	140	8.431e-01	1.029e-01	3.169e-01	5.012e-02	6.342e+00	5.773e-01	6.450e+00	5.310e-01	2.219e-01	3.377e-02	2.848e-01	1.898e-02	2.776e-01	1.350e-01	3.527e-01	1.035e-01	
3.0	141	8.713e-01	1.014e-01	3.290e-01	5.068e-02	6.522e+00	5.826e-01	6.637e+00	5.331e-01	2.256e-01	3.377e-02	2.937e-01	1.978e-02	2.777e-01	1.326e-01	3.687e-01	1.042e-01	
3.0	142	8.999e-01	9.963e-02	3.407e-01	5.097e-02	6.693e+00	5.858e-01	6.815e+00	5.320e-01	2.292e-01	3.362e-02	3.024e-01	2.061e-02	2.776e-01	1.302e-01	3.840e-01	1.041e-01	
3.0	143	9.290e-01	9.784e-02	3.521e-01	5.095e-02	6.856e+00	5.872e-01	6.984e+00	5.282e-01	2.327e-01	3.336e-02	3.111e-01	2.144e-02	2.772e-01	1.278e-01	3.985e-01	1.032e-01	
3.0	144	9.583e-01	9.617e-02	3.630e-01	5.058e-02	7.012e+00	5.870e-01	7.143e+00	5.227e-01	2.361e-01	3.298e-02	3.198e-01	2.229e-02	2.768e-01	1.255e-01	4.121e-01	1.015e-01	
3.0	145	9.876e-01	9.449e-02	3.734e-01	4.989e-02	7.161e+00	5.857e-01	7.293e+00	5.162e-01	2.394e-01	3.251e-02	3.283e-01	2.313e-02	2.763e-01	1.234e-01	4.246e-01	9.889e-02	
3.0	146	1.017e+00	9.266e-02	3.832e-01	4.906e-02	7.302e+00	5.837e-01	7.435e+00	5.094e-01	2.425e-01	3.194e-02	3.368e-01	2.396e-02	2.757e-01	1.215e-01	4.361e-01	9.590e-02	
3.0	147	1.046e+00	9.075e-02	3.925e-01	4.820e-02	7.437e+00	5.814e-01	7.568e+00	5.031e-01	2.455e-01	3.129e-02	3.452e-01	2.478e-02	2.752e-01	1.197e-01	4.464e-01	9.280e-02	
3.0	148	1.075e+00	8.896e-02	4.014e-01	4.733e-02	7.562e+00	5.789e-01	7.691e+00	4.974e-01	2.483e-01	3.056e-02	3.536e-01	2.558e-02	2.747e-01	1.181e-01	4.558e-01	8.967e-02	
3.0	149	1.105e+00	8.736e-02	4.098e-01	4.647e-02	7.678e+00	5.755e-01	7.803e+00	4.916e-01	2.511e-01	2.978e-02	3.618e-01	2.636e-02	2.743e-01	1.165e-01	4.642e-01	8.654e-02	
3.0	150	1.134e+00	8.592e-02	4.178e-01	4.561e-02	7.784e+00	5.699e-01	7.903e+00	4.844e-01	2.536e-01	2.898e-02	3.699e-01	2.711e-02	2.739e-01	1.150e-01	4.718e-01	8.346e-02	
3.0	151	1.164e+00	8.454e-02	4.253e-01	4.480e-02	7.881e+00	5.615e-01	7.993e+00	4.751e-01	2.561e-01	2.819e-02	3.780e-01	2.784e-02	2.736e-01	1.137e-01	4.786e-01	8.053e-02	
3.0	152	1.193e+00	8.329e-02	4.325e-01	4.405e-02	7.969e+00	5.507e-01	8.073e+00	4.638e-01	2.585e-01	2.742e-02	3.860e-01	2.853e-02	2.734e-01	1.125e-01	4.847e-01	7.779e-02	
3.0	153	1.223e+00	8.223e-02	4.394e-01	4.340e-02	8.051e+00	5.380e-01	8.146e+00	4.510e-01	2.607e-01	2.670e-02	3.938e-01	2.920e-02	2.733e-01	1.113e-01	4.903e-01	7.528e-02	
3.0	154	1.252e+00	8.129e-02	4.460e-01	4.283e-02	8.129e+00	5.232e-01	8.215e+00	4.364e-01	2.628e-01	2.602e-02	4.016e-01	2.983e-02	2.732e-01	1.103e-01	4.952e-01	7.303e-02	
3.0	155	1.282e+00	8.031e-02	4.523e-01	4.234e-02	8.204e+00	5.058e-01	8.279e+00	4.190e-01	2.649e-01	2.539e-02	4.093e-01	3.043e-02	2.731e-01	1.093e-01	4.998e-01	7.101e-02	
3.0	156	1.311e+00	7.922e-02	4.583e-01	4.189e-02	8.279e+00	4.861e-01	8.343e+00	3.991e-01	2.668e-01	2.479e-02	4.169e-01	3.100e-02	2.732e-01	1.083e-01	5.039e-01	6.912e-02	
3.0	157	1.340e+00	7.823e-02	4.642e-01	4.145e-02	8.354e+00	4.667e-01	8.407e+00	3.801e-01	2.687e-01	2.423e-02	4.244e-01	3.154e-02	2.733e-01	1.073e-01	5.077e-01	6.730e-02	
3.0	158	1.368e+00	7.750e-02	4.698e-01	4.098e-02	8.431e+00	4.499e-01	8.473e+00	3.648e-01	2.705e-01	2.369e-02	4.319e-01	3.204e-02	2.734e-01	1.063e-01	5.111e-01	6.550e-02	
3.0	159	1.396e+00	7.693e-02	4.752e-01	4.049e-02	8.511e+00	4.363e-01	8.540e+00	3.535e-01	2.722e-01	2.317e-02	4.392e-01	3.251e-02	2.736e-01	1.052e-01	5.142e-01	6.373e-02	
3.0	160	1.424e+00	7.615e-02	4.805e-01	3.998e-02	8.593e+00	4.239e-01	8.611e+00	3.432e-01	2.739e-01	2.268e-02	4.465e-01	3.295e-02	2.738e-01	1.042e-01	5.171e-01	6.198e-02	
3.0	161	1.451e+00	7.495e-02	4.855e-01	3.946e-02	8.680e+00	4.106e-01	8.685e+00	3.301e-01	2.755e-01	2.221e-02	4.536e-01	3.336e-02	2.741e-01	1.031e-01	5.196e-01	6.026e-02	
3.0	162	1.478e+00	7.362e-02	4.904e-01	3.892e-02	8.770e+00	3.969e-01	8.764e+00	3.149e-01	2.770e-01	2.175e-02	4.607e-01	3.373e-02	2.744e-01	1.021e-01	5.219e-01	5.855e-02	
3.0	163	1.504e+00	7.257e-02	4.951e-01	3.836e-02	8.867e+00	3.846e-01	8.847e+00	3.005e-01	2.785e-01	2.130e-02	4.678e-01	3.407e-02	2.747e-01	1.010e-01	5.240e-01	5.687e-02	
3.0	164	1.531e+00	7.198e-02	4.996e-01	3.778e-02	8.969e+00	3.751e-01	8.937e+00	2.890e-01	2.800e-01	2.086e-02	4.747e-01	3.437e-02	2.751e-01	9.992e-02	5.259e-01	5.521e-02	
3.0	165	1.557e+00	7.165e-02	5.040e-01	3.719e-02	9.078e+00	3.680e-01	9.032e+00	2.807e-01	2.814e-01	2.042e-02	4.815e-01	3.464e-02	2.756e-01	9.878e-02	5.275e-01	5.358e-02	
3.0	166	1.584e+00	7.122e-02	5.082e-01	3.659e-02	9.194e+00	3.619e-01	9.134e+00	2.743e-01	2.828e-01	1.997e-02	4.883e-01	3.488e-02	2.760e-01	9.760e-02	5.289e-01	5.198e-02	
3.0	167	1.611e+00	7.055e-02	5.123e-01	3.599e-02	9.314e+00	3.564e-01	9.241e+00	2.690e-01	2.841e-01	1.953e-02	4.950e-01	3.508e-02	2.766e-01	9.638e-02	5.302e-01	5.042e-02	
3.0	168	1.637e+00	6.973e-02	5.162e-01	3.538e-02	9.439e+00	3.518e-01	9.350e+00	2.650e-01	2.854e-01	1.910e-02	5.016e-01	3.525e-02	2.771e-01	9.511e-02	5.313e-01	4.891e-02	
3.0	169	1.664e+00	6.883e-02	5.200e-01	3.478e-02	9.564e+00	3.483e-01	9.460e+00	2.620e-01	2.866e-01	1.866e-02	5.082e-01	3.539e-02	2.777e-01	9.381e-02	5.322e-01	4.745e-02	
3.0	170	1.690e+00	6.793e-02	5.237e-01	3.418e-02	9.688e+00	3.453e-01	9.569e+00	2.597e-01	2.878e-01	1.824e-02	5.146e-01	3.549e-02	2.784e-01	9.246e-02	5.329e-01	4.604e-02	
3.0	171	1.717e+00	6.707e-02	5.273e-01	3.359e-02	9.811e+00	3.425e-01	9.676e+00	2.573e-01	2.890e-01	1.783e-02	5.210e-01	3.556e-02	2.790e-01	9.109e-02	5.336e-01	4.469e-02	
3.0	172	1.743e+00	6.632e-02	5.307e-01	3.300e-02	9.931e+00	3.397e-01	9.780e+00	2.551e-01	2.901e-01	1.742e-02	5.274e-01	3.559e-02	2.798e-01	8.969e-02	5.341e-01	4.339e-02	
3.0	173	1.769e+00	6.569e-02	5.340e-01	3.242e-02	1.005e+01	3.370e-01	9.881e+00	2.533e-01	2.912e-01	1.703e-02	5.336e-01	3.560e-02	2.805e-01	8.826e-02	5.344e-01	4.213e-02	
3.0	174	1.795e+00	6.507e-02	5.372e-01	3.184e-02	1.016e+01	3.341e-01	9.981e+00	2.513e-01	2.923e-01	1.665e-02	5.398e-01	3.557e-02	2.812e-01	8.680e-02	5.347e-01	4.093e-02	
3.0	175	1.821e+00	6.424e-02	5.404e-01	3.127e-02	1.028e+01	3.300e-01	1.008e+01	2.478e-01	2.933e-01	1.628e-02	5.459e-01	3.551e-02	2.820e-01	8.533e-02	5.349e-01	3.977e-02	
3.0	176	1.847e+00	6.313e-02	5.434e-01	3.071e-02	1.039e+01	3.243e-01	1.017e+01	2.424e-01	2.943e-01	1.592e-02	5.520e-01	3.542e-02	2.828e-01	8.385e-02	5.350e-01	3.865e-02	
3.0	177	1.873e+00	6.199e-02	5.463e-01	3.015e-02	1.050e+01	3.181e-01	1.027e+01	2.367e-01	2.953e-01	1.557e-02	5.579e-01	3.531e-02	2.836e-01	8.235e-02	5.350e-01	3.757e-02	
3.0	178	1.898e+00	6.108e-02	5.492e-01	2.960e-02	1.061e+01	3.124e-01	1.036e+01	2.321e-01	2.963e-01	1.523e-02	5.638e-01	3.516e-02	2.845e-01	8.085e-02	5.349e-01	3.654e-02	
3.0	179	1.924e+00	6.050e-02	5.519e-01	2.905e-02	1.072e+01	3.075e-01	1.045e+01	2.284e-01	2.972e-01	1.490e-02	5.697e-01	3.499e-02	2.853e-01	7.936e-02	5.347e-01	3.554e-02	
3.0	180	1.949e+00	6.009e-02	5.546e-01	2.851e-02	1.082e+01	3.028e-01	1.053e+01	2.245e-01	2.981e-01	1.458e-02	5.754e-01	3.480e-02	2.862e-01	7.787e-02	5.345e-01	3.457e-02	
3.0	181	1.973e+00	5.962e-02	5.572e-01	2.797e-02	1.092e+01	2.981e-01	1.062e+01	2.195e-01	2.990e-01	1.426e-02	5.811e-01	3.458e-02	2.871e-01	7.639e-02	5.342e-01	3.363e-02	
3.0	182	1.998e+00	5.905e-02	5.597e-01	2.744e-02	1.102e+01	2.948e-01	1.070e+01	2.156e-01	2.998e-01	1.396e-02	5.868e-01	3.435e-02	2.880e-01	7.493e-02	5.339e-01	3.272e-02	
3.0	183	2.022e+00	5.847e-02	5.621e-01	2.691e-02	1.112e+01	2.937e-01	1.078e+01	2.146e-01	3.007e-01	1.367e-02	5.923e-01	3.412e-02	2.888e-01	7.348e-02	5.335e-01	3.183e-02	
3.0	184	2.047e+00	5.797e-02	5.645e-01	2.639e-02	1.121e+01	2.944e-01	1.086e+01	2.164e-01	3.015e-01	1.338e-02	5.978e-01	3.387e-02	2.897e-01	7.204e-02	5.331e-01	3.096e-02	
3.0	185	2.072e+00	5.755e-02	5.668e-01	2.587e-02	1.130e+01	2.950e-01	1.093e+01	2.184e-01	3.023e-01	1.310e-02	6.033e-01	3.361e-02	2.906e-01	7.062e-02	5.326e-01	3.012e-02	
3.0	186	2.098e+00	5.719e-02	5.690e-01	2.536e-02	1.139e+01	2.941e-01	1.100e+01	2.184e-01	3.030e-01	1.283e-02	6.086e-01	3.334e-02	2.915e-01	6.922e-02	5.320e-01	2.930e-02	
3.0	187	2.124e+00	5.686e-02	5.712e-01	2.485e-02	1.148e+01	2.925e-01	1.107e+01	2.176e-01	3.038e-01	1.257e-02	6.140e-01	3.307e-02	2.924e-01	6.783e-02	5.314e-01	2.850e-02	
3.0	188	2.150e+00	5.657e-02	5.733e-01	2.435e-02	1.157e+01	2.920e-01	1.114e+01	2.179e-01	3.045e-01	1.231e-02	6.192e-01	3.280e-02	2.933e-01	6.646e-02	5.308e-01	2.772e-02	
3.0	189	2.177e+00	5.630e-02	5.753e-01	2.386e-02	1.166e+01	2.933e-01	1.121e+01	2.203e-01	3.052e-01	1.205e-02	6.244e-01	3.252e-02	2.942e-01	6.512e-02	5.301e-01	2.696e-02	
3.0	190	2.202e+00	5.604e-02	5.773e-01	2.338e-02	1.174e+01	2.957e-01	1.127e+01	2.242e-01	3.059e-01	1.181e-02	6.295e-01	3.224e-02	2.951e-01	6.380e-02	5.294e-01	2.623e-02	
3.0	191	2.227e+00	5.578e-02	5.792e-01	2.292e-02	1.183e+01	2.984e-01	1.134e+01	2.279e-01	3.066e-01	1.156e-02	6.346e-01	3.195e-02	2.960e-01	6.251e-02	5.287e-01	2.552e-02	
3.0	192	2.252e+00	5.562e-02	5.811e-01	2.246e-02	1.191e+01	3.011e-01	1.140e+01	2.315e-01	3.072e-01	1.133e-02	6.397e-01	3.167e-02	2.968e-01	6.125e-02	5.279e-01	2.483e-02	
3.0	193	2.275e+00	5.553e-02	5.829e-01	2.202e-02	1.199e+01	3.042e-01	1.146e+01	2.356e-01	3.079e-01	1.109e-02	6.446e-01	3.139e-02	2.977e-01	6.002e-02	5.271e-01	2.418e-02	
3.0	194	2.298e+00	5.536e-02	5.846e-01	2.160e-02	1.206e+01	3.082e-01	1.152e+01	2.406e-01	3.085e-01	1.086e-02	6.495e-01	3.111e-02	2.986e-01	5.880e-02	5.262e-01	2.355e-02	
3.0	195	2.320e+00	5.494e-02	5.863e-01	2.120e-02	1.213e+01	3.131e-01	1.157e+01	2.464e-01	3.091e-01	1.064e-02	6.544e-01	3.082e-02	2.994e-01	5.761e-02	5.254e-01	2.295e-02	
3.0	196	2.341e+00	5.424e-02	5.880e-01	2.082e-02	1.220e+01	3.187e-01	1.162e+01	2.526e-01	3.097e-01	1.041e-02	6.592e-01	3.053e-02	3.002e-01	5.642e-02	5.245e-01	2.239e-02	
3.0	197	2.362e+00	5.361e-02	5.896e-01	2.046e-02	1.226e+01	3.244e-01	1.167e+01	2.587e-01	3.102e-01	1.020e-02	6.640e-01	3.024e-02	3.011e-01	5.525e-02	5.235e-01	2.186e-02	
3.0	198	2.382e+00	5.337e-02	5.911e-01	2.013e-02	1.233e+01	3.295e-01	1.172e+01	2.642e-01	3.108e-01	9.981e-03	6.687e-01	2.995e-02	3.019e-01	5.409e-02	5.226e-01	2.136e-02	
3.0	199	2.403e+00	5.351e-02	5.926e-01	1.982e-02	1.239e+01	3.329e-01	1.176e+01	2.680e-01	3.113e-01	9.772e-03	6.733e-01	2.967e-02	3.027e-01	5.294e-02	5.216e-01	2.090e-02	
3.0	200	2.425e+00	5.372e-02	5.941e-01	1.954e-02	1.245e+01	3.339e-01	1.181e+01	2.692e-01	3.118e-01	9.567e-03	6.779e-01	2.939e-02	3.034e-01	5.181e-02	5.206e-01	2.047e-02	
3.0	201	2.447e+00	5.366e-02	5.955e-01	1.928e-02	1.252e+01	3.321e-01	1.186e+01	2.677e-01	3.123e-01	9.368e-03	6.824e-01	2.911e-02	3.042e-01	5.070e-02	5.196e-01	2.008e-02	
3.0	202	2.470e+00	5.337e-02	5.968e-01	1.905e-02	1.259e+01	3.292e-01	1.192e+01	2.652e-01	3.128e-01	9.175e-03	6.868e-01	2.883e-02	3.049e-01	4.962e-02	5.186e-01	1.972e-02	
3.0	203	2.493e+00	5.306e-02	5.982e-01	1.885e-02	1.267e+01	3.267e-01	1.197e+01	2.635e-01	3.133e-01	8.989e-03	6.912e-01	2.857e-02	3.056e-01	4.857e-02	5.176e-01	1.940e-02	
3.0	204	2.516e+00	5.285e-02	5.995e-01	1.868e-02	1.274e+01	3.248e-01	1.203e+01	2.627e-01	3.137e-01	8.809e-03	6.956e-01	2.831e-02	3.063e-01	4.756e-02	5.166e-01	1.912e-02	
3.0	205	2.538e+00	5.272e-02	6.007e-01	1.855e-02	1.282e+01	3.230e-01	1.208e+01	2.620e-01	3.142e-01	8.635e-03	6.998e-01	2.806e-02	3.070e-01	4.658e-02	5.156e-01	1.887e-02	
3.0	206	2.559e+00	5.256e-02	6.019e-01	1.844e-02	1.290e+01	3.204e-01	1.214e+01	2.603e-01	3.146e-01	8.469e-03	7.040e-01	2.782e-02	3.076e-01	4.565e-02	5.146e-01	1.867e-02	
3.0	207	2.580e+00	5.235e-02	6.031e-01	1.836e-02	1.297e+01	3.173e-01	1.220e+01	2.580e-01	3.150e-01	8.310e-03	7.082e-01	2.760e-02	3.082e-01	4.475e-02	5.136e-01	1.850e-02	
3.0	208	2.600e+00	5.213e-02	6.042e-01	1.832e-02	1.305e+01	3.142e-01	1.226e+01	2.560e-01	3.154e-01	8.158e-03	7.123e-01	2.740e-02	3.088e-01	4.390e-02	5.126e-01	1.838e-02	
3.0	209	2.619e+00	5.190e-02	6.053e-01	1.831e-02	1.312e+01	3.115e-01	1.232e+01	2.546e-01	3.158e-01	8.014e-03	7.163e-01	2.721e-02	3.094e-01	4.309e-02	5.116e-01	1.830e-02	
3.0	210	2.639e+00	5.162e-02	6.064e-01	1.834e-02	1.319e+01	3.085e-01	1.237e+01	2.531e-01	3.161e-01	7.877e-03	7.202e-01	2.704e-02	3.099e-01	4.233e-02	5.105e-01	1.826e-02	
3.0	211	2.659e+00	5.128e-02	6.074e-01	1.839e-02	1.325e+01	3.044e-01	1.242e+01	2.502e-01	3.165e-01	7.748e-03	7.241e-01	2.688e-02	3.104e-01	4.162e-02	5.095e-01	1.827e-02	
3.0	212	2.678e+00	5.099e-02	6.084e-01	1.848e-02	1.331e+01	2.992e-01	1.246e+01	2.459e-01	3.168e-01	7.627e-03	7.279e-01	2.674e-02	3.109e-01	4.096e-02	5.085e-01	1.832e-02	
3.0	213	2.698e+00	5.085e-02	6.094e-01	1.860e-02	1.337e+01	2.934e-01	1.250e+01	2.409e-01	3.172e-01	7.514e-03	7.317e-01	2.661e-02	3.114e-01	4.035e-02	5.076e-01	1.841e-02	
3.0	214	2.718e+00	5.089e-02	6.103e-01	1.875e-02	1.342e+01	2.876e-01	1.253e+01	2.357e-01	3.175e-01	7.409e-03	7.354e-01	2.650e-02	3.118e-01	3.979e-02	5.066e-01	1.855e-02	
3.0	215	2.738e+00	5.107e-02	6.113e-01	1.893e-02	1.346e+01	2.823e-01	1.256e+01	2.310e-01	3.178e-01	7.312e-03	7.390e-01	2.640e-02	3.123e-01	3.928e-02	5.056e-01	1.872e-02	
3.0	216	2.759e+00	5.135e-02	6.122e-01	1.914e-02	1.350e+01	2.780e-01	1.258e+01	2.270e-01	3.181e-01	7.224e-03	7.426e-01	2.632e-02	3.126e-01	3.883e-02	5.046e-01	1.894e-02	
3.0	217	2.779e+00	5.176e-02	6.130e-01	1.938e-02	1.353e+01	2.745e-01	1.259e+01	2.238e-01	3.184e-01	7.145e-03	7.461e-01	2.625e-02	3.130e-01	3.844e-02	5.037e-01	1.920e-02	
3.0	218	2.799e+00	5.227e-02	6.139e-01	1.965e-02	1.357e+01	2.720e-01	1.261e+01	2.215e-01	3.186e-01	7.073e-03	7.495e-01	2.619e-02	3.134e-01	3.809e-02	5.027e-01	1.950e-02	
3.0	219	2.818e+00	5.277e-02	6.147e-01	1.995e-02	1.360e+01	2.701e-01	1.263e+01	2.197e-01	3.189e-01	7.010e-03	7.529e-01	2.615e-02	3.137e-01	3.781e-02	5.018e-01	1.983e-02	
3.0	220	2.837e+00	5.308e-02	6.155e-01	2.028e-02	1.364e+01	2.682e-01	1.265e+01	2.181e-01	3.192e-01	6.955e-03	7.563e-01	2.611e-02	3.140e-01	3.757e-02	5.009e-01	2.020e-02	
3.0	221	2.855e+00	5.310e-02	6.162e-01	2.063e-02	1.369e+01	2.662e-01	1.268e+01	2.166e-01	3.194e-01	6.908e-03	7.595e-01	2.609e-02	3.143e-01	3.739e-02	5.000e-01	2.061e-02	
3.0	222	2.872e+00	5.308e-02	6.170e-01	2.100e-02	1.374e+01	2.645e-01	1.272e+01	2.160e-01	3.196e-01	6.868e-03	7.627e-01	2.608e-02	3.146e-01	3.727e-02	4.991e-01	2.106e-02	
3.0	223	2.889e+00	5.323e-02	6.177e-01	2.140e-02	1.380e+01	2.636e-01	1.276e+01	2.167e-01	3.199e-01	6.835e-03	7.658e-01	2.608e-02	3.148e-01	3.720e-02	4.982e-01	2.154e-02	
3.0	224	2.906e+00	5.361e-02	6.184e-01	2.182e-02	1.386e+01	2.635e-01	1.281e+01	2.182e-01	3.201e-01	6.809e-03	7.689e-01	2.610e-02	3.151e-01	3.719e-02	4.973e-01	2.205e-02	
3.0	225	2.924e+00	5.408e-02	6.190e-01	2.227e-02	1.392e+01	2.638e-01	1.286e+01	2.198e-01	3.203e-01	6.789e-03	7.719e-01	2.616e-02	3.153e-01	3.724e-02	4.964e-01	2.258e-02	
3.0	226	2.943e+00	5.446e-02	6.197e-01	2.273e-02	1.399e+01	2.641e-01	1.290e+01	2.206e-01	3.205e-01	6.776e-03	7.749e-01	2.626e-02	3.155e-01	3.734e-02	4.956e-01	2.313e-02	
3.0	227	2.962e+00	5.475e-02	6.203e-01	2.322e-02	1.405e+01	2.646e-01	1.295e+01	2.208e-01	3.207e-01	6.770e-03	7.778e-01	2.639e-02	3.156e-01	3.749e-02	4.947e-01	2.370e-02	
3.0	228	2.982e+00	5.502e-02	6.209e-01	2.373e-02	1.411e+01	2.655e-01	1.299e+01	2.213e-01	3.209e-01	6.771e-03	7.806e-01	2.654e-02	3.158e-01	3.769e-02	4.939e-01	2.431e-02	
3.0	229	3.001e+00	5.535e-02	6.215e-01	2.425e-02	1.416e+01	2.667e-01	1.302e+01	2.222e-01	3.211e-01	6.778e-03	7.834e-01	2.666e-02	3.160e-01	3.794e-02	4.931e-01	2.495e-02	
3.0	230	3.020e+00	5.574e-02	6.221e-01	2.480e-02	1.421e+01	2.677e-01	1.305e+01	2.232e-01	3.213e-01	6.790e-03	7.862e-01	2.674e-02	3.161e-01	3.824e-02	4.923e-01	2.566e-02	
3.0	231	3.039e+00	5.615e-02	6.226e-01	2.537e-02	1.425e+01	2.680e-01	1.308e+01	2.239e-01	3.215e-01	6.807e-03	7.889e-01	2.676e-02	3.162e-01	3.858e-02	4.915e-01	2.642e-02	
3.0	232	3.057e+00	5.657e-02	6.232e-01	2.596e-02	1.428e+01	2.681e-01	1.309e+01	2.247e-01	3.216e-01	6.830e-03	7.915e-01	2.679e-02	3.163e-01	3.897e-02	4.907e-01	2.721e-02	
3.0	233	3.074e+00	5.698e-02	6.237e-01	2.657e-02	1.432e+01	2.684e-01	1.311e+01	2.262e-01	3.218e-01	6.860e-03	7.941e-01	2.695e-02	3.164e-01	3.940e-02	4.899e-01	2.797e-02	
3.0	234	3.090e+00	5.734e-02	6.242e-01	2.720e-02	1.435e+01	2.691e-01	1.313e+01	2.282e-01	3.220e-01	6.898e-03	7.966e-01	2.739e-02	3.165e-01	3.988e-02	4.891e-01	2.865e-02	
3.0	235	3.106e+00	5.756e-02	6.247e-01	2.784e-02	1.440e+01	2.700e-01	1.316e+01	2.303e-01	3.221e-01	6.949e-03	7.991e-01	2.817e-02	3.165e-01	4.041e-02	4.883e-01	2.922e-02	
3.0	236	3.121e+00	5.766e-02	6.251e-01	2.851e-02	1.445e+01	2.707e-01	1.320e+01	2.320e-01	3.223e-01	7.013e-03	8.017e-01	2.922e-02	3.166e-01	4.099e-02	4.875e-01	2.969e-02	
3.0	237	3.136e+00	5.783e-02	6.256e-01	2.920e-02	1.451e+01	2.714e-01	1.325e+01	2.335e-01	3.224e-01	7.088e-03	8.042e-01	3.031e-02	3.166e-01	4.162e-02	4.866e-01	3.015e-02	
3.0	238	3.150e+00	5.816e-02	6.260e-01	2.991e-02	1.457e+01	2.718e-01	1.330e+01	2.349e-01	3.226e-01	7.174e-03	8.068e-01	3.116e-02	3.166e-01	4.230e-02	4.857e-01	3.074e-02	
3.0	239	3.165e+00	5.863e-02	6.264e-01	3.064e-02	1.463e+01	2.720e-01	1.334e+01	2.361e-01	3.227e-01	7.265e-03	8.093e-01	3.157e-02	3.167e-01	4.301e-02	4.848e-01	3.154e-02	
3.0	240	3.181e+00	5.907e-02	6.268e-01	3.139e-02	1.469e+01	2.717e-01	1.338e+01	2.366e-01	3.228e-01	7.359e-03	8.118e-01	3.149e-02	3.166e-01	4.378e-02	4.839e-01	3.260e-02	
3.0	241	3.197e+00	5.936e-02	6.272e-01	3.216e-02	1.473e+01	2.711e-01	1.342e+01	2.366e-01	3.230e-01	7.456e-03	8.142e-01	3.106e-02	3.166e-01	4.460e-02	4.831e-01	3.387e-02	
3.0	242	3.214e+00	5.957e-02	6.275e-01	3.295e-02	1.477e+01	2.709e-01	1.344e+01	2.371e-01	3.231e-01	7.556e-03	8.166e-01	3.047e-02	3.166e-01	4.547e-02	4.823e-01	3.526e-02	
3.0	243	3.231e+00	5.985e-02	6.279e-01	3.377e-02	1.481e+01	2.715e-01	1.346e+01	2.388e-01	3.232e-01	7.659e-03	8.188e-01	2.995e-02	3.166e-01	4.639e-02	4.815e-01	3.666e-02	
3.0	244	3.249e+00	6.018e-02	6.282e-01	3.461e-02	1.484e+01	2.726e-01	1.348e+01	2.414e-01	3.233e-01	7.769e-03	8.209e-01	2.964e-02	3.165e-01	4.737e-02	4.807e-01	3.802e-02	
3.0	245	3.265e+00	6.045e-02	6.285e-01	3.548e-02	1.488e+01	2.735e-01	1.350e+01	2.437e-01	3.234e-01	7.885e-03	8.229e-01	2.955e-02	3.164e-01	4.842e-02	4.800e-01	3.931e-02	
3.0	246	3.281e+00	6.052e-02	6.288e-01	3.637e-02	1.491e+01	2.733e-01	1.352e+01	2.445e-01	3.235e-01	8.007e-03	8.249e-01	2.964e-02	3.164e-01	4.953e-02	4.793e-01	4.055e-02	
3.0	247	3.296e+00	6.047e-02	6.291e-01	3.729e-02	1.495e+01	2.724e-01	1.354e+01	2.442e-01	3.236e-01	8.134e-03	8.268e-01	2.983e-02	3.163e-01	5.070e-02	4.786e-01	4.178e-02	
3.0	248	3.311e+00	6.047e-02	6.293e-01	3.824e-02	1.499e+01	2.717e-01	1.357e+01	2.440e-01	3.237e-01	8.265e-03	8.287e-01	3.005e-02	3.162e-01	5.195e-02	4.779e-01	4.303e-02	
3.0	249	3.325e+00	6.061e-02	6.296e-01	3.922e-02	1.503e+01	2.715e-01	1.359e+01	2.445e-01	3.238e-01	8.399e-03	8.306e-01	3.025e-02	3.161e-01	5.326e-02	4.772e-01	4.432e-02	
3.0	250	3.339e+00	6.087e-02	6.298e-01	4.022e-02	1.507e+01	2.717e-01	1.362e+01	2.457e-01	3.239e-01	8.536e-03	8.324e-01	3.043e-02	3.160e-01	5.465e-02	4.765e-01	4.566e-02	
3.0	251	3.353e+00	6.118e-02	6.300e-01	4.126e-02	1.511e+01	2.719e-01	1.365e+01	2.472e-01	3.240e-01	8.674e-03	8.342e-01	3.060e-02	3.158e-01	5.610e-02	4.758e-01	4.705e-02	
3.0	252	3.366e+00	6.146e-02	6.302e-01	4.233e-02	1.515e+01	2.718e-01	1.367e+01	2.486e-01	3.241e-01	8.814e-03	8.359e-01	3.076e-02	3.157e-01	5.764e-02	4.751e-01	4.850e-02	
3.0	253	3.380e+00	6.172e-02	6.304e-01	4.344e-02	1.519e+01	2.714e-01	1.370e+01	2.498e-01	3.242e-01	8.957e-03	8.376e-01	3.091e-02	3.156e-01	5.925e-02	4.744e-01	5.000e-02	
3.0	254	3.394e+00	6.198e-02	6.305e-01	4.458e-02	1.523e+01	2.708e-01	1.373e+01	2.510e-01	3.243e-01	9.103e-03	8.392e-01	3.107e-02	3.154e-01	6.094e-02	4.738e-01	5.155e-02	
3.0	255	3.407e+00	6.227e-02	6.307e-01	4.576e-02	1.527e+01	2.704e-01	1.376e+01	2.526e-01	3.243e-01	9.254e-03	8.408e-01	3.124e-02	3.153e-01	6.272e-02	4.731e-01	5.315e-02	
3.0	256	3.421e+00	6.262e-02	6.308e-01	4.698e-02	1.531e+01	2.701e-01	1.378e+01	2.545e-01	3.244e-01	9.411e-03	8.423e-01	3.142e-02	3.151e-01	6.459e-02	4.724e-01	5.480e-02	
3.0	257	3.434e+00	6.304e-02	6.309e-01	4.824e-02	1.535e+01	2.702e-01	1.381e+01	2.570e-01	3.245e-01	9.574e-03	8.438e-01	3.160e-02	3.149e-01	6.655e-02	4.717e-01	5.650e-02	
3.0	258	3.448e+00	6.350e-02	6.310e-01	4.954e-02	1.539e+01	2.706e-01	1.383e+01	2.600e-01	3.245e-01	9.744e-03	8.453e-01	3.179e-02	3.148e-01	6.861e-02	4.710e-01	5.826e-02	
3.0	259	3.462e+00	6.397e-02	6.311e-01	5.089e-02	1.542e+01	2.711e-01	1.385e+01	2.632e-01	3.246e-01	9.922e-03	8.467e-01	3.200e-02	3.146e-01	7.077e-02	4.704e-01	6.008e-02	
3.0	260	3.475e+00	6.439e-02	6.311e-01	5.229e-02	1.545e+01	2.715e-01	1.387e+01	2.664e-01	3.247e-01	1.011e-02	8.481e-01	3.221e-02	3.144e-01	7.304e-02	4.697e-01	6.196e-02	
3.0	261	3.489e+00	6.472e-02	6.312e-01	5.374e-02	1.549e+01	2.716e-01	1.389e+01	2.694e-01	3.247e-01	1.030e-02	8.494e-01	3.243e-02	3.142e-01	7.542e-02	4.690e-01	6.391e-02	
3.0	262	3.504e+00	6.497e-02	6.312e-01	5.524e-02	1.552e+01	2.715e-01	1.391e+01	2.722e-01	3.248e-01	1.051e-02	8.507e-01	3.266e-02	3.140e-01	7.792e-02	4.683e-01	6.593e-02	
3.0	263	3.518e+00	6.515e-02	6.312e-01	5.680e-02	1.555e+01	2.712e-01	1.392e+01	2.747e-01	3.248e-01	1.073e-02	8.519e-01	3.290e-02	3.138e-01	8.054e-02	4.676e-01	6.802e-02	
3.0	264	3.532e+00	6.531e-02	6.311e-01	5.842e-02	1.558e+01	2.707e-01	1.394e+01	2.772e-01	3.248e-01	1.096e-02	8.531e-01	3.315e-02	3.136e-01	8.329e-02	4.669e-01	7.020e-02	
3.0	265	3.546e+00	6.548e-02	6.311e-01	6.011e-02	1.561e+01	2.704e-01	1.395e+01	2.799e-01	3.249e-01	1.120e-02	8.543e-01	3.341e-02	3.135e-01	8.616e-02	4.662e-01	7.246e-02	
3.0	266	3.559e+00	6.566e-02	6.310e-01	6.188e-02	1.563e+01	2.702e-01	1.397e+01	2.827e-01	3.249e-01	1.146e-02	8.554e-01	3.368e-02	3.133e-01	8.916e-02	4.655e-01	7.481e-02	
3.0	267	3.573e+00	6.587e-02	6.309e-01	6.371e-02	1.566e+01	2.701e-01	1.398e+01	2.858e-01	3.249e-01	1.174e-02	8.565e-01	3.396e-02	3.131e-01	9.230e-02	4.648e-01	7.726e-02	
3.0	268	3.586e+00	6.611e-02	6.308e-01	6.563e-02	1.569e+01	2.702e-01	1.399e+01	2.893e-01	3.249e-01	1.203e-02	8.576e-01	3.426e-02	3.129e-01	9.557e-02	4.641e-01	7.982e-02	
3.0	269	3.598e+00	6.637e-02	6.307e-01	6.763e-02	1.571e+01	2.703e-01	1.401e+01	2.930e-01	3.249e-01	1.234e-02	8.586e-01	3.457e-02	3.127e-01	9.899e-02	4.633e-01	8.248e-02	
3.0	270	3.610e+00	6.665e-02	6.305e-01	6.972e-02	1.574e+01	2.704e-01	1.402e+01	2.970e-01	3.249e-01	1.267e-02	8.596e-01	3.490e-02	3.126e-01	1.026e-01	4.626e-01	8.526e-02	
3.0	271	3.622e+00	6.693e-02	6.304e-01	7.191e-02	1.577e+01	2.704e-01	1.404e+01	3.015e-01	3.250e-01	1.302e-02	8.605e-01	3.524e-02	3.124e-01	1.063e-01	4.618e-01	8.816e-02	
3.0	272	3.633e+00	6.722e-02	6.302e-01	7.421e-02	1.580e+01	2.705e-01	1.406e+01	3.065e-01	3.249e-01	1.339e-02	8.614e-01	3.559e-02	3.122e-01	1.101e-01	4.611e-01	9.119e-02	
3.0	273	3.643e+00	6.755e-02	6.299e-01	7.661e-02	1.583e+01	2.708e-01	1.407e+01	3.123e-01	3.249e-01	1.380e-02	8.623e-01	3.597e-02	3.121e-01	1.141e-01	4.603e-01	9.438e-02	
3.0	274	3.653e+00	6.792e-02	6.297e-01	7.915e-02	1.585e+01	2.714e-01	1.409e+01	3.189e-01	3.249e-01	1.424e-02	8.631e-01	3.637e-02	3.120e-01	1.182e-01	4.595e-01	9.772e-02	
3.0	275	3.663e+00	6.835e-02	6.294e-01	8.183e-02	1.588e+01	2.723e-01	1.411e+01	3.265e-01	3.249e-01	1.471e-02	8.639e-01	3.679e-02	3.119e-01	1.224e-01	4.586e-01	1.012e-01	
3.5	130	7.162e-01	1.249e-01	2.730e-01	8.539e-02	5.432e+00	6.515e-01	5.671e+00	6.799e-01	1.855e-01	5.369e-02	2.461e-01	2.672e-02	1.819e-01	2.569e-01	3.036e-01	1.912e-01	
3.5	131	7.438e-01	1.249e-01	2.881e-01	8.778e-02	5.637e+00	6.688e-01	5.901e+00	7.095e-01	1.894e-01	5.399e-02	2.556e-01	2.676e-02	1.873e-01	2.574e-01	3.255e-01	1.989e-01	
3.5	132	7.724e-01	1.245e-01	3.036e-01	9.037e-02	5.846e+00	6.865e-01	6.136e+00	7.387e-01	1.933e-01	5.444e-02	2.650e-01	2.696e-02	1.923e-01	2.582e-01	3.485e-01	2.071e-01	
3.5	133	8.019e-01	1.238e-01	3.194e-01	9.295e-02	6.057e+00	7.027e-01	6.372e+00	7.644e-01	1.971e-01	5.500e-02	2.744e-01	2.733e-02	1.967e-01	2.593e-01	3.725e-01	2.150e-01	
3.5	134	8.322e-01	1.229e-01	3.354e-01	9.527e-02	6.268e+00	7.154e-01	6.610e+00	7.836e-01	2.010e-01	5.564e-02	2.837e-01	2.787e-02	2.006e-01	2.604e-01	3.972e-01	2.220e-01	
3.5	135	8.634e-01	1.219e-01	3.515e-01	9.719e-02	6.479e+00	7.222e-01	6.846e+00	7.931e-01	2.047e-01	5.631e-02	2.929e-01	2.858e-02	2.040e-01	2.614e-01	4.224e-01	2.279e-01	
3.5	136	8.952e-01	1.211e-01	3.674e-01	9.864e-02	6.688e+00	7.218e-01	7.079e+00	7.907e-01	2.085e-01	5.696e-02	3.020e-01	2.945e-02	2.070e-01	2.623e-01	4.476e-01	2.322e-01	
3.5	137	9.278e-01	1.204e-01	3.830e-01	9.960e-02	6.893e+00	7.153e-01	7.306e+00	7.773e-01	2.122e-01	5.756e-02	3.110e-01	3.045e-02	2.095e-01	2.629e-01	4.724e-01	2.349e-01	
3.5	138	9.609e-01	1.200e-01	3.982e-01	1.001e-01	7.091e+00	7.051e-01	7.524e+00	7.557e-01	2.158e-01	5.806e-02	3.198e-01	3.156e-02	2.117e-01	2.632e-01	4.965e-01	2.361e-01	
3.5	139	9.946e-01	1.196e-01	4.130e-01	1.001e-01	7.280e+00	6.940e-01	7.731e+00	7.293e-01	2.193e-01	5.843e-02	3.285e-01	3.275e-02	2.135e-01	2.633e-01	5.197e-01	2.356e-01	
3.5	140	1.029e+00	1.189e-01	4.271e-01	9.961e-02	7.457e+00	6.834e-01	7.923e+00	7.007e-01	2.227e-01	5.864e-02	3.371e-01	3.401e-02	2.150e-01	2.631e-01	5.417e-01	2.334e-01	
3.5	141	1.063e+00	1.176e-01	4.406e-01	9.851e-02	7.622e+00	6.736e-01	8.101e+00	6.712e-01	2.261e-01	5.868e-02	3.455e-01	3.532e-02	2.164e-01	2.628e-01	5.623e-01	2.293e-01	
3.5	142	1.098e+00	1.159e-01	4.534e-01	9.698e-02	7.775e+00	6.647e-01	8.264e+00	6.423e-01	2.294e-01	5.854e-02	3.538e-01	3.666e-02	2.175e-01	2.623e-01	5.814e-01	2.237e-01	
3.5	143	1.133e+00	1.139e-01	4.655e-01	9.528e-02	7.918e+00	6.568e-01	8.414e+00	6.154e-01	2.325e-01	5.823e-02	3.620e-01	3.801e-02	2.186e-01	2.616e-01	5.990e-01	2.174e-01	
3.5	144	1.168e+00	1.120e-01	4.769e-01	9.357e-02	8.052e+00	6.501e-01	8.553e+00	5.916e-01	2.356e-01	5.776e-02	3.700e-01	3.937e-02	2.195e-01	2.608e-01	6.150e-01	2.108e-01	
3.5	145	1.203e+00	1.099e-01	4.877e-01	9.190e-02	8.179e+00	6.441e-01	8.683e+00	5.711e-01	2.385e-01	5.712e-02	3.779e-01	4.073e-02	2.204e-01	2.598e-01	6.297e-01	2.042e-01	
3.5	146	1.237e+00	1.076e-01	4.979e-01	9.031e-02	8.299e+00	6.382e-01	8.805e+00	5.539e-01	2.414e-01	5.635e-02	3.856e-01	4.207e-02	2.212e-01	2.586e-01	6.431e-01	1.976e-01	
3.5	147	1.271e+00	1.052e-01	5.075e-01	8.881e-02	8.413e+00	6.319e-01	8.918e+00	5.396e-01	2.441e-01	5.546e-02	3.932e-01	4.340e-02	2.220e-01	2.573e-01	6.552e-01	1.913e-01	
3.5	148	1.305e+00	1.029e-01	5.166e-01	8.746e-02	8.519e+00	6.250e-01	9.023e+00	5.276e-01	2.467e-01	5.447e-02	4.007e-01	4.470e-02	2.228e-01	2.558e-01	6.663e-01	1.853e-01	
3.5	149	1.338e+00	1.008e-01	5.253e-01	8.629e-02	8.619e+00	6.171e-01	9.119e+00	5.167e-01	2.492e-01	5.341e-02	4.080e-01	4.596e-02	2.235e-01	2.542e-01	6.765e-01	1.799e-01	
3.5	150	1.371e+00	9.898e-02	5.335e-01	8.531e-02	8.710e+00	6.079e-01	9.206e+00	5.055e-01	2.516e-01	5.230e-02	4.152e-01	4.720e-02	2.242e-01	2.525e-01	6.858e-01	1.750e-01	
3.5	151	1.405e+00	9.735e-02	5.414e-01	8.448e-02	8.794e+00	5.970e-01	9.284e+00	4.930e-01	2.540e-01	5.118e-02	4.222e-01	4.839e-02	2.250e-01	2.507e-01	6.943e-01	1.705e-01	
3.5	152	1.438e+00	9.597e-02	5.489e-01	8.377e-02	8.871e+00	5.847e-01	9.354e+00	4.793e-01	2.562e-01	5.006e-02	4.291e-01	4.955e-02	2.257e-01	2.489e-01	7.022e-01	1.664e-01	
3.5	153	1.471e+00	9.485e-02	5.561e-01	8.311e-02	8.943e+00	5.713e-01	9.418e+00	4.646e-01	2.583e-01	4.896e-02	4.359e-01	5.066e-02	2.263e-01	2.471e-01	7.095e-01	1.626e-01	
3.5	154	1.504e+00	9.389e-02	5.630e-01	8.245e-02	9.012e+00	5.561e-01	9.478e+00	4.482e-01	2.603e-01	4.789e-02	4.426e-01	5.173e-02	2.270e-01	2.453e-01	7.162e-01	1.589e-01	
3.5	155	1.537e+00	9.289e-02	5.696e-01	8.177e-02	9.079e+00	5.385e-01	9.536e+00	4.292e-01	2.623e-01	4.687e-02	4.492e-01	5.276e-02	2.277e-01	2.435e-01	7.225e-01	1.553e-01	
3.5	156	1.569e+00	9.174e-02	5.760e-01	8.104e-02	9.146e+00	5.186e-01	9.594e+00	4.078e-01	2.642e-01	4.589e-02	4.556e-01	5.373e-02	2.284e-01	2.417e-01	7.283e-01	1.517e-01	
3.5	157	1.601e+00	9.060e-02	5.821e-01	8.029e-02	9.215e+00	4.992e-01	9.652e+00	3.875e-01	2.660e-01	4.497e-02	4.620e-01	5.465e-02	2.292e-01	2.398e-01	7.337e-01	1.481e-01	
3.5	158	1.632e+00	8.962e-02	5.880e-01	7.949e-02	9.285e+00	4.829e-01	9.711e+00	3.712e-01	2.677e-01	4.409e-02	4.682e-01	5.553e-02	2.299e-01	2.379e-01	7.386e-01	1.446e-01	
3.5	159	1.663e+00	8.869e-02	5.937e-01	7.867e-02	9.359e+00	4.702e-01	9.774e+00	3.592e-01	2.694e-01	4.325e-02	4.743e-01	5.635e-02	2.306e-01	2.360e-01	7.432e-01	1.411e-01	
3.5	160	1.693e+00	8.753e-02	5.991e-01	7.780e-02	9.435e+00	4.595e-01	9.839e+00	3.486e-01	2.710e-01	4.245e-02	4.804e-01	5.712e-02	2.314e-01	2.341e-01	7.474e-01	1.376e-01	
3.5	161	1.723e+00	8.594e-02	6.044e-01	7.691e-02	9.516e+00	4.486e-01	9.908e+00	3.355e-01	2.726e-01	4.167e-02	4.863e-01	5.783e-02	2.322e-01	2.323e-01	7.512e-01	1.342e-01	
3.5	162	1.752e+00	8.421e-02	6.094e-01	7.600e-02	9.601e+00	4.377e-01	9.982e+00	3.205e-01	2.741e-01	4.092e-02	4.921e-01	5.849e-02	2.330e-01	2.304e-01	7.547e-01	1.309e-01	
3.5	163	1.781e+00	8.274e-02	6.142e-01	7.506e-02	9.692e+00	4.284e-01	1.006e+01	3.062e-01	2.755e-01	4.018e-02	4.979e-01	5.910e-02	2.338e-01	2.286e-01	7.579e-01	1.276e-01	
3.5	164	1.810e+00	8.170e-02	6.189e-01	7.412e-02	9.789e+00	4.214e-01	1.015e+01	2.948e-01	2.770e-01	3.946e-02	5.035e-01	5.965e-02	2.347e-01	2.267e-01	7.608e-01	1.244e-01	
3.5	165	1.839e+00	8.096e-02	6.234e-01	7.317e-02	9.893e+00	4.161e-01	1.024e+01	2.864e-01	2.783e-01	3.875e-02	5.091e-01	6.014e-02	2.356e-01	2.249e-01	7.634e-01	1.213e-01	
3.5	166	1.868e+00	8.019e-02	6.277e-01	7.221e-02	1.000e+01	4.112e-01	1.033e+01	2.799e-01	2.797e-01	3.806e-02	5.146e-01	6.058e-02	2.366e-01	2.230e-01	7.657e-01	1.183e-01	
3.5	167	1.896e+00	7.929e-02	6.319e-01	7.125e-02	1.012e+01	4.065e-01	1.044e+01	2.745e-01	2.810e-01	3.737e-02	5.201e-01	6.097e-02	2.375e-01	2.211e-01	7.678e-01	1.154e-01	
3.5	168	1.925e+00	7.830e-02	6.359e-01	7.030e-02	1.024e+01	4.024e-01	1.054e+01	2.703e-01	2.823e-01	3.668e-02	5.254e-01	6.130e-02	2.386e-01	2.192e-01	7.697e-01	1.126e-01	
3.5	169	1.953e+00	7.729e-02	6.398e-01	6.935e-02	1.036e+01	3.993e-01	1.065e+01	2.674e-01	2.835e-01	3.601e-02	5.307e-01	6.158e-02	2.397e-01	2.171e-01	7.713e-01	1.099e-01	
3.5	170	1.982e+00	7.630e-02	6.435e-01	6.841e-02	1.048e+01	3.972e-01	1.075e+01	2.653e-01	2.847e-01	3.534e-02	5.359e-01	6.180e-02	2.408e-01	2.149e-01	7.727e-01	1.073e-01	
3.5	171	2.010e+00	7.536e-02	6.471e-01	6.747e-02	1.060e+01	3.956e-01	1.086e+01	2.635e-01	2.858e-01	3.467e-02	5.411e-01	6.197e-02	2.420e-01	2.126e-01	7.739e-01	1.048e-01	
3.5	172	2.038e+00	7.451e-02	6.506e-01	6.653e-02	1.072e+01	3.945e-01	1.096e+01	2.622e-01	2.870e-01	3.401e-02	5.462e-01	6.209e-02	2.432e-01	2.102e-01	7.750e-01	1.023e-01	
3.5	173	2.066e+00	7.373e-02	6.539e-01	6.560e-02	1.083e+01	3.935e-01	1.106e+01	2.614e-01	2.881e-01	3.336e-02	5.512e-01	6.216e-02	2.445e-01	2.077e-01	7.758e-01	9.997e-02	
3.5	174	2.094e+00	7.289e-02	6.572e-01	6.467e-02	1.095e+01	3.921e-01	1.115e+01	2.605e-01	2.892e-01	3.272e-02	5.562e-01	6.218e-02	2.458e-01	2.050e-01	7.765e-01	9.769e-02	
3.5	175	2.121e+00	7.179e-02	6.603e-01	6.374e-02	1.106e+01	3.892e-01	1.125e+01	2.581e-01	2.902e-01	3.209e-02	5.612e-01	6.215e-02	2.471e-01	2.022e-01	7.770e-01	9.549e-02	
3.5	176	2.149e+00	7.034e-02	6.633e-01	6.282e-02	1.117e+01	3.843e-01	1.134e+01	2.537e-01	2.912e-01	3.148e-02	5.660e-01	6.208e-02	2.485e-01	1.993e-01	7.773e-01	9.335e-02	
3.5	177	2.176e+00	6.879e-02	6.662e-01	6.190e-02	1.128e+01	3.785e-01	1.143e+01	2.488e-01	2.922e-01	3.087e-02	5.709e-01	6.197e-02	2.499e-01	1.964e-01	7.775e-01	9.127e-02	
3.5	178	2.203e+00	6.743e-02	6.690e-01	6.099e-02	1.138e+01	3.731e-01	1.152e+01	2.450e-01	2.932e-01	3.028e-02	5.757e-01	6.181e-02	2.514e-01	1.933e-01	7.776e-01	8.926e-02	
3.5	179	2.229e+00	6.639e-02	6.718e-01	6.007e-02	1.149e+01	3.687e-01	1.161e+01	2.423e-01	2.941e-01	2.970e-02	5.804e-01	6.162e-02	2.528e-01	1.902e-01	7.775e-01	8.729e-02	
3.5	180	2.256e+00	6.554e-02	6.744e-01	5.916e-02	1.159e+01	3.652e-01	1.169e+01	2.400e-01	2.950e-01	2.914e-02	5.851e-01	6.140e-02	2.543e-01	1.870e-01	7.773e-01	8.538e-02	
3.5	181	2.282e+00	6.470e-02	6.769e-01	5.826e-02	1.169e+01	3.630e-01	1.177e+01	2.377e-01	2.959e-01	2.858e-02	5.898e-01	6.115e-02	2.558e-01	1.837e-01	7.770e-01	8.351e-02	
3.5	182	2.307e+00	6.382e-02	6.794e-01	5.736e-02	1.178e+01	3.626e-01	1.185e+01	2.371e-01	2.968e-01	2.805e-02	5.944e-01	6.088e-02	2.573e-01	1.805e-01	7.766e-01	8.168e-02	
3.5	183	2.333e+00	6.298e-02	6.818e-01	5.647e-02	1.188e+01	3.643e-01	1.193e+01	2.396e-01	2.977e-01	2.752e-02	5.990e-01	6.059e-02	2.588e-01	1.772e-01	7.760e-01	7.990e-02	
3.5	184	2.359e+00	6.224e-02	6.841e-01	5.559e-02	1.197e+01	3.672e-01	1.200e+01	2.445e-01	2.985e-01	2.701e-02	6.036e-01	6.027e-02	2.603e-01	1.739e-01	7.753e-01	7.817e-02	
3.5	185	2.385e+00	6.162e-02	6.863e-01	5.472e-02	1.206e+01	3.692e-01	1.208e+01	2.491e-01	2.993e-01	2.651e-02	6.082e-01	5.994e-02	2.618e-01	1.707e-01	7.745e-01	7.648e-02	
3.5	186	2.412e+00	6.108e-02	6.884e-01	5.386e-02	1.215e+01	3.687e-01	1.215e+01	2.510e-01	3.001e-01	2.602e-02	6.127e-01	5.959e-02	2.633e-01	1.674e-01	7.736e-01	7.483e-02	
3.5	187	2.439e+00	6.060e-02	6.905e-01	5.301e-02	1.224e+01	3.669e-01	1.221e+01	2.513e-01	3.009e-01	2.554e-02	6.172e-01	5.923e-02	2.648e-01	1.642e-01	7.726e-01	7.323e-02	
3.5	188	2.467e+00	6.017e-02	6.925e-01	5.219e-02	1.232e+01	3.655e-01	1.228e+01	2.522e-01	3.016e-01	2.508e-02	6.216e-01	5.886e-02	2.663e-01	1.611e-01	7.715e-01	7.167e-02	
3.5	189	2.494e+00	5.977e-02	6.944e-01	5.138e-02	1.241e+01	3.654e-01	1.234e+01	2.548e-01	3.024e-01	2.462e-02	6.260e-01	5.848e-02	2.678e-01	1.580e-01	7.704e-01	7.017e-02	
3.5	190	2.521e+00	5.935e-02	6.963e-01	5.060e-02	1.249e+01	3.669e-01	1.241e+01	2.591e-01	3.031e-01	2.418e-02	6.305e-01	5.810e-02	2.692e-01	1.550e-01	7.691e-01	6.871e-02	
3.5	191	2.546e+00	5.893e-02	6.981e-01	4.985e-02	1.257e+01	3.694e-01	1.247e+01	2.640e-01	3.038e-01	2.375e-02	6.348e-01	5.771e-02	2.707e-01	1.520e-01	7.677e-01	6.731e-02	
3.5	192	2.572e+00	5.859e-02	6.998e-01	4.912e-02	1.265e+01	3.727e-01	1.253e+01	2.694e-01	3.045e-01	2.333e-02	6.392e-01	5.732e-02	2.721e-01	1.492e-01	7.663e-01	6.596e-02	
3.5	193	2.596e+00	5.831e-02	7.015e-01	4.843e-02	1.273e+01	3.767e-01	1.259e+01	2.757e-01	3.051e-01	2.292e-02	6.435e-01	5.692e-02	2.735e-01	1.464e-01	7.647e-01	6.468e-02	
3.5	194	2.620e+00	5.797e-02	7.031e-01	4.778e-02	1.280e+01	3.816e-01	1.264e+01	2.831e-01	3.058e-01	2.252e-02	6.479e-01	5.652e-02	2.749e-01	1.437e-01	7.631e-01	6.345e-02	
3.5	195	2.642e+00	5.739e-02	7.047e-01	4.716e-02	1.287e+01	3.872e-01	1.270e+01	2.914e-01	3.064e-01	2.213e-02	6.522e-01	5.612e-02	2.763e-01	1.411e-01	7.614e-01	6.230e-02	
3.5	196	2.664e+00	5.656e-02	7.062e-01	4.659e-02	1.294e+01	3.931e-01	1.275e+01	2.998e-01	3.070e-01	2.174e-02	6.565e-01	5.572e-02	2.777e-01	1.386e-01	7.597e-01	6.121e-02	
3.5	197	2.686e+00	5.582e-02	7.076e-01	4.607e-02	1.300e+01	3.987e-01	1.279e+01	3.080e-01	3.076e-01	2.137e-02	6.607e-01	5.532e-02	2.790e-01	1.362e-01	7.579e-01	6.020e-02	
3.5	198	2.707e+00	5.545e-02	7.090e-01	4.559e-02	1.306e+01	4.035e-01	1.284e+01	3.153e-01	3.082e-01	2.101e-02	6.649e-01	5.493e-02	2.803e-01	1.338e-01	7.560e-01	5.926e-02	
3.5	199	2.729e+00	5.548e-02	7.103e-01	4.518e-02	1.312e+01	4.064e-01	1.288e+01	3.208e-01	3.088e-01	2.065e-02	6.692e-01	5.453e-02	2.816e-01	1.316e-01	7.541e-01	5.841e-02	
3.5	200	2.751e+00	5.561e-02	7.116e-01	4.481e-02	1.319e+01	4.067e-01	1.293e+01	3.235e-01	3.093e-01	2.030e-02	6.733e-01	5.414e-02	2.829e-01	1.294e-01	7.521e-01	5.764e-02	
3.5	201	2.774e+00	5.551e-02	7.129e-01	4.451e-02	1.326e+01	4.042e-01	1.298e+01	3.232e-01	3.099e-01	1.996e-02	6.775e-01	5.376e-02	2.841e-01	1.272e-01	7.501e-01	5.697e-02	
3.5	202	2.798e+00	5.521e-02	7.141e-01	4.428e-02	1.333e+01	4.004e-01	1.303e+01	3.216e-01	3.104e-01	1.963e-02	6.816e-01	5.339e-02	2.853e-01	1.252e-01	7.481e-01	5.639e-02	
3.5	203	2.821e+00	5.492e-02	7.152e-01	4.411e-02	1.340e+01	3.967e-01	1.308e+01	3.205e-01	3.109e-01	1.931e-02	6.857e-01	5.303e-02	2.865e-01	1.232e-01	7.460e-01	5.592e-02	
3.5	204	2.845e+00	5.474e-02	7.163e-01	4.401e-02	1.347e+01	3.937e-01	1.313e+01	3.206e-01	3.114e-01	1.899e-02	6.898e-01	5.268e-02	2.876e-01	1.212e-01	7.439e-01	5.555e-02	
3.5	205	2.867e+00	5.465e-02	7.174e-01	4.399e-02	1.355e+01	3.912e-01	1.319e+01	3.214e-01	3.118e-01	1.869e-02	6.938e-01	5.234e-02	2.888e-01	1.193e-01	7.417e-01	5.530e-02	
3.5	206	2.889e+00	5.454e-02	7.184e-01	4.404e-02	1.362e+01	3.887e-01	1.325e+01	3.225e-01	3.123e-01	1.840e-02	6.978e-01	5.202e-02	2.898e-01	1.175e-01	7.395e-01	5.516e-02	
3.5	207	2.910e+00	5.439e-02	7.193e-01	4.418e-02	1.370e+01	3.862e-01	1.331e+01	3.241e-01	3.127e-01	1.812e-02	7.018e-01	5.172e-02	2.909e-01	1.158e-01	7.373e-01	5.516e-02	
3.5	208	2.931e+00	5.423e-02	7.203e-01	4.439e-02	1.377e+01	3.841e-01	1.336e+01	3.265e-01	3.132e-01	1.786e-02	7.057e-01	5.145e-02	2.918e-01	1.141e-01	7.351e-01	5.528e-02	
3.5	209	2.951e+00	5.407e-02	7.211e-01	4.469e-02	1.384e+01	3.824e-01	1.342e+01	3.297e-01	3.136e-01	1.760e-02	7.096e-01	5.120e-02	2.928e-01	1.125e-01	7.329e-01	5.554e-02	
3.5	210	2.971e+00	5.386e-02	7.220e-01	4.508e-02	1.391e+01	3.804e-01	1.347e+01	3.327e-01	3.140e-01	1.736e-02	7.135e-01	5.097e-02	2.937e-01	1.110e-01	7.306e-01	5.595e-02	
3.5	211	2.991e+00	5.359e-02	7.228e-01	4.555e-02	1.398e+01	3.771e-01	1.351e+01	3.343e-01	3.144e-01	1.713e-02	7.173e-01	5.077e-02	2.946e-01	1.096e-01	7.284e-01	5.651e-02	
3.5	212	3.011e+00	5.338e-02	7.236e-01	4.612e-02	1.403e+01	3.727e-01	1.356e+01	3.344e-01	3.147e-01	1.692e-02	7.210e-01	5.059e-02	2.954e-01	1.083e-01	7.261e-01	5.722e-02	
3.5	213	3.032e+00	5.334e-02	7.243e-01	4.678e-02	1.409e+01	3.676e-01	1.359e+01	3.337e-01	3.151e-01	1.672e-02	7.248e-01	5.044e-02	2.962e-01	1.071e-01	7.238e-01	5.810e-02	
3.5	214	3.052e+00	5.352e-02	7.250e-01	4.753e-02	1.414e+01	3.623e-01	1.362e+01	3.327e-01	3.154e-01	1.654e-02	7.285e-01	5.031e-02	2.969e-01	1.060e-01	7.215e-01	5.914e-02	
3.5	215	3.073e+00	5.389e-02	7.256e-01	4.838e-02	1.418e+01	3.572e-01	1.365e+01	3.318e-01	3.158e-01	1.637e-02	7.321e-01	5.021e-02	2.976e-01	1.051e-01	7.192e-01	6.035e-02	
3.5	216	3.093e+00	5.442e-02	7.262e-01	4.932e-02	1.422e+01	3.526e-01	1.367e+01	3.313e-01	3.161e-01	1.622e-02	7.357e-01	5.012e-02	2.983e-01	1.043e-01	7.169e-01	6.173e-02	
3.5	217	3.114e+00	5.510e-02	7.268e-01	5.036e-02	1.425e+01	3.487e-01	1.368e+01	3.316e-01	3.164e-01	1.609e-02	7.392e-01	5.006e-02	2.989e-01	1.037e-01	7.146e-01	6.329e-02	
3.5	218	3.134e+00	5.588e-02	7.274e-01	5.150e-02	1.428e+01	3.454e-01	1.369e+01	3.326e-01	3.167e-01	1.597e-02	7.427e-01	5.002e-02	2.994e-01	1.032e-01	7.123e-01	6.503e-02	
3.5	219	3.154e+00	5.662e-02	7.279e-01	5.275e-02	1.432e+01	3.426e-01	1.371e+01	3.345e-01	3.170e-01	1.587e-02	7.462e-01	4.999e-02	2.999e-01	1.029e-01	7.100e-01	6.695e-02	
3.5	220	3.173e+00	5.712e-02	7.283e-01	5.409e-02	1.436e+01	3.400e-01	1.373e+01	3.372e-01	3.173e-01	1.579e-02	7.496e-01	4.999e-02	3.004e-01	1.028e-01	7.077e-01	6.905e-02	
3.5	221	3.191e+00	5.730e-02	7.288e-01	5.554e-02	1.440e+01	3.374e-01	1.376e+01	3.409e-01	3.175e-01	1.572e-02	7.529e-01	4.999e-02	3.009e-01	1.028e-01	7.054e-01	7.133e-02	
3.5	222	3.209e+00	5.739e-02	7.292e-01	5.709e-02	1.445e+01	3.353e-01	1.380e+01	3.458e-01	3.178e-01	1.568e-02	7.562e-01	5.001e-02	3.013e-01	1.030e-01	7.031e-01	7.381e-02	
3.5	223	3.226e+00	5.765e-02	7.295e-01	5.875e-02	1.451e+01	3.340e-01	1.384e+01	3.520e-01	3.181e-01	1.565e-02	7.595e-01	5.005e-02	3.016e-01	1.035e-01	7.008e-01	7.648e-02	
3.5	224	3.244e+00	5.815e-02	7.299e-01	6.052e-02	1.457e+01	3.335e-01	1.388e+01	3.590e-01	3.183e-01	1.564e-02	7.627e-01	5.010e-02	3.019e-01	1.041e-01	6.985e-01	7.934e-02	
3.5	225	3.262e+00	5.879e-02	7.302e-01	6.240e-02	1.463e+01	3.336e-01	1.393e+01	3.661e-01	3.185e-01	1.565e-02	7.658e-01	5.019e-02	3.022e-01	1.049e-01	6.962e-01	8.239e-02	
3.5	226	3.281e+00	5.942e-02	7.304e-01	6.439e-02	1.470e+01	3.339e-01	1.397e+01	3.725e-01	3.187e-01	1.568e-02	7.689e-01	5.031e-02	3.024e-01	1.060e-01	6.939e-01	8.562e-02	
3.5	227	3.300e+00	6.004e-02	7.306e-01	6.651e-02	1.476e+01	3.345e-01	1.402e+01	3.788e-01	3.190e-01	1.573e-02	7.719e-01	5.048e-02	3.026e-01	1.072e-01	6.916e-01	8.903e-02	
3.5	228	3.320e+00	6.070e-02	7.308e-01	6.874e-02	1.482e+01	3.355e-01	1.405e+01	3.854e-01	3.192e-01	1.579e-02	7.749e-01	5.068e-02	3.028e-01	1.088e-01	6.893e-01	9.264e-02	
3.5	229	3.340e+00	6.148e-02	7.310e-01	7.110e-02	1.487e+01	3.369e-01	1.409e+01	3.926e-01	3.194e-01	1.588e-02	7.778e-01	5.089e-02	3.029e-01	1.105e-01	6.870e-01	9.647e-02	
3.5	230	3.359e+00	6.236e-02	7.311e-01	7.359e-02	1.492e+01	3.381e-01	1.412e+01	4.007e-01	3.195e-01	1.598e-02	7.807e-01	5.108e-02	3.030e-01	1.126e-01	6.846e-01	1.005e-01	
3.5	231	3.378e+00	6.331e-02	7.311e-01	7.621e-02	1.495e+01	3.388e-01	1.414e+01	4.094e-01	3.197e-01	1.611e-02	7.836e-01	5.125e-02	3.030e-01	1.149e-01	6.823e-01	1.049e-01	
3.5	232	3.396e+00	6.432e-02	7.312e-01	7.898e-02	1.499e+01	3.392e-01	1.415e+01	4.189e-01	3.199e-01	1.626e-02	7.863e-01	5.145e-02	3.030e-01	1.174e-01	6.799e-01	1.094e-01	
3.5	233	3.413e+00	6.535e-02	7.312e-01	8.190e-02	1.502e+01	3.398e-01	1.417e+01	4.294e-01	3.201e-01	1.644e-02	7.891e-01	5.175e-02	3.030e-01	1.203e-01	6.776e-01	1.141e-01	
3.5	234	3.430e+00	6.636e-02	7.311e-01	8.496e-02	1.506e+01	3.407e-01	1.419e+01	4.405e-01	3.202e-01	1.663e-02	7.918e-01	5.227e-02	3.029e-01	1.235e-01	6.752e-01	1.190e-01	
3.5	235	3.446e+00	6.728e-02	7.310e-01	8.819e-02	1.510e+01	3.417e-01	1.421e+01	4.521e-01	3.204e-01	1.685e-02	7.944e-01	5.307e-02	3.028e-01	1.270e-01	6.728e-01	1.239e-01	
3.5	236	3.461e+00	6.812e-02	7.309e-01	9.160e-02	1.515e+01	3.426e-01	1.425e+01	4.636e-01	3.205e-01	1.710e-02	7.971e-01	5.412e-02	3.027e-01	1.308e-01	6.703e-01	1.290e-01	
3.5	237	3.475e+00	6.903e-02	7.307e-01	9.518e-02	1.521e+01	3.434e-01	1.429e+01	4.753e-01	3.206e-01	1.736e-02	7.997e-01	5.529e-02	3.025e-01	1.351e-01	6.678e-01	1.343e-01	
3.5	238	3.490e+00	7.011e-02	7.305e-01	9.895e-02	1.527e+01	3.442e-01	1.434e+01	4.876e-01	3.208e-01	1.765e-02	8.023e-01	5.641e-02	3.022e-01	1.397e-01	6.652e-01	1.398e-01	
3.5	239	3.505e+00	7.131e-02	7.303e-01	1.029e-01	1.533e+01	3.449e-01	1.438e+01	5.005e-01	3.209e-01	1.796e-02	8.049e-01	5.732e-02	3.020e-01	1.447e-01	6.627e-01	1.459e-01	
3.5	240	3.521e+00	7.250e-02	7.300e-01	1.071e-01	1.539e+01	3.453e-01	1.442e+01	5.141e-01	3.210e-01	1.829e-02	8.074e-01	5.794e-02	3.016e-01	1.502e-01	6.600e-01	1.524e-01	
3.5	241	3.537e+00	7.356e-02	7.296e-01	1.115e-01	1.543e+01	3.456e-01	1.445e+01	5.287e-01	3.211e-01	1.865e-02	8.099e-01	5.825e-02	3.013e-01	1.562e-01	6.574e-01	1.594e-01	
3.5	242	3.554e+00	7.457e-02	7.292e-01	1.162e-01	1.547e+01	3.464e-01	1.447e+01	5.448e-01	3.212e-01	1.903e-02	8.124e-01	5.833e-02	3.009e-01	1.626e-01	6.547e-01	1.670e-01	
3.5	243	3.572e+00	7.561e-02	7.287e-01	1.211e-01	1.551e+01	3.479e-01	1.449e+01	5.624e-01	3.213e-01	1.944e-02	8.148e-01	5.826e-02	3.004e-01	1.697e-01	6.519e-01	1.751e-01	
3.5	244	3.589e+00	7.669e-02	7.282e-01	1.262e-01	1.554e+01	3.500e-01	1.450e+01	5.812e-01	3.214e-01	1.988e-02	8.171e-01	5.814e-02	2.999e-01	1.773e-01	6.492e-01	1.836e-01	
3.5	245	3.605e+00	7.769e-02	7.277e-01	1.317e-01	1.557e+01	3.518e-01	1.452e+01	6.006e-01	3.215e-01	2.035e-02	8.193e-01	5.806e-02	2.993e-01	1.855e-01	6.464e-01	1.926e-01	
3.5	246	3.621e+00	7.853e-02	7.270e-01	1.375e-01	1.561e+01	3.527e-01	1.453e+01	6.199e-01	3.216e-01	2.086e-02	8.215e-01	5.804e-02	2.987e-01	1.945e-01	6.436e-01	2.019e-01	
3.5	247	3.636e+00	7.931e-02	7.263e-01	1.436e-01	1.565e+01	3.530e-01	1.455e+01	6.395e-01	3.217e-01	2.140e-02	8.236e-01	5.807e-02	2.981e-01	2.042e-01	6.408e-01	2.118e-01	
3.5	248	3.651e+00	8.017e-02	7.256e-01	1.500e-01	1.568e+01	3.534e-01	1.457e+01	6.603e-01	3.217e-01	2.198e-02	8.256e-01	5.814e-02	2.973e-01	2.146e-01	6.380e-01	2.221e-01	
3.5	249	3.665e+00	8.124e-02	7.248e-01	1.569e-01	1.572e+01	3.545e-01	1.459e+01	6.828e-01	3.218e-01	2.261e-02	8.276e-01	5.821e-02	2.966e-01	2.259e-01	6.350e-01	2.330e-01	
3.5	250	3.679e+00	8.253e-02	7.239e-01	1.641e-01	1.576e+01	3.562e-01	1.462e+01	7.074e-01	3.218e-01	2.328e-02	8.295e-01	5.830e-02	2.957e-01	2.381e-01	6.321e-01	2.444e-01	
3.5	251	3.693e+00	8.402e-02	7.229e-01	1.718e-01	1.580e+01	3.584e-01	1.464e+01	7.344e-01	3.219e-01	2.400e-02	8.314e-01	5.841e-02	2.948e-01	2.514e-01	6.290e-01	2.565e-01	
3.5	252	3.706e+00	8.566e-02	7.219e-01	1.799e-01	1.584e+01	3.610e-01	1.466e+01	7.638e-01	3.219e-01	2.477e-02	8.332e-01	5.856e-02	2.939e-01	2.658e-01	6.259e-01	2.691e-01	
3.5	253	3.720e+00	8.743e-02	7.207e-01	1.886e-01	1.588e+01	3.639e-01	1.468e+01	7.956e-01	3.219e-01	2.560e-02	8.350e-01	5.875e-02	2.928e-01	2.814e-01	6.227e-01	2.823e-01	
3.5	254	3.733e+00	8.936e-02	7.195e-01	1.978e-01	1.592e+01	3.672e-01	1.471e+01	8.301e-01	3.220e-01	2.650e-02	8.367e-01	5.900e-02	2.917e-01	2.984e-01	6.194e-01	2.963e-01	
3.5	255	3.746e+00	9.144e-02	7.182e-01	2.076e-01	1.596e+01	3.711e-01	1.473e+01	8.675e-01	3.220e-01	2.746e-02	8.384e-01	5.930e-02	2.905e-01	3.170e-01	6.160e-01	3.110e-01	
3.5	256	3.760e+00	9.368e-02	7.168e-01	2.180e-01	1.600e+01	3.758e-01	1.475e+01	9.078e-01	3.220e-01	2.851e-02	8.400e-01	5.965e-02	2.893e-01	3.374e-01	6.125e-01	3.265e-01	
3.5	257	3.773e+00	9.608e-02	7.153e-01	2.292e-01	1.603e+01	3.812e-01	1.476e+01	9.514e-01	3.220e-01	2.963e-02	8.415e-01	6.002e-02	2.879e-01	3.596e-01	6.089e-01	3.429e-01	
3.5	258	3.786e+00	9.860e-02	7.137e-01	2.411e-01	1.607e+01	3.874e-01	1.478e+01	9.984e-01	3.219e-01	3.086e-02	8.431e-01	6.043e-02	2.865e-01	3.839e-01	6.052e-01	3.603e-01	
3.5	259	3.800e+00	1.012e-01	7.120e-01	2.540e-01	1.610e+01	3.941e-01	1.480e+01	1.049e+00	3.219e-01	3.218e-02	8.445e-01	6.085e-02	2.849e-01	4.105e-01	6.013e-01	3.787e-01	
3.5	260	3.813e+00	1.039e-01	7.101e-01	2.677e-01	1.614e+01	4.012e-01	1.481e+01	1.103e+00	3.219e-01	3.362e-02	8.459e-01	6.128e-02	2.833e-01	4.400e-01	5.973e-01	3.981e-01	
3.5	261	3.827e+00	1.066e-01	7.081e-01	2.825e-01	1.617e+01	4.087e-01	1.482e+01	1.161e+00	3.218e-01	3.520e-02	8.473e-01	6.174e-02	2.815e-01	4.728e-01	5.932e-01	4.186e-01	
3.5	262	3.841e+00	1.093e-01	7.060e-01	2.983e-01	1.620e+01	4.166e-01	1.483e+01	1.223e+00	3.218e-01	3.692e-02	8.486e-01	6.222e-02	2.796e-01	5.094e-01	5.889e-01	4.404e-01	
3.5	263	3.855e+00	1.122e-01	7.037e-01	3.155e-01	1.623e+01	4.252e-01	1.483e+01	1.290e+00	3.217e-01	3.881e-02	8.499e-01	6.271e-02	2.775e-01	5.504e-01	5.844e-01	4.635e-01	
3.5	264	3.868e+00	1.152e-01	7.012e-01	3.340e-01	1.625e+01	4.349e-01	1.484e+01	1.364e+00	3.216e-01	4.090e-02	8.511e-01	6.324e-02	2.753e-01	5.963e-01	5.798e-01	4.879e-01	
3.5	265	3.882e+00	1.184e-01	6.985e-01	3.541e-01	1.628e+01	4.459e-01	1.484e+01	1.444e+00	3.215e-01	4.321e-02	8.523e-01	6.379e-02	2.730e-01	6.478e-01	5.749e-01	5.140e-01	
3.5	266	3.895e+00	1.219e-01	6.957e-01	3.762e-01	1.630e+01	4.585e-01	1.484e+01	1.532e+00	3.214e-01	4.578e-02	8.535e-01	6.437e-02	2.704e-01	7.055e-01	5.699e-01	5.417e-01	
3.5	267	3.908e+00	1.257e-01	6.926e-01	4.004e-01	1.633e+01	4.729e-01	1.484e+01	1.630e+00	3.212e-01	4.866e-02	8.545e-01	6.498e-02	2.677e-01	7.700e-01	5.645e-01	5.714e-01	
3.5	268	3.920e+00	1.298e-01	6.893e-01	4.273e-01	1.635e+01	4.895e-01	1.484e+01	1.738e+00	3.211e-01	5.188e-02	8.556e-01	6.563e-02	2.648e-01	8.418e-01	5.590e-01	6.031e-01	
3.5	269	3.932e+00	1.343e-01	6.857e-01	4.572e-01	1.638e+01	5.084e-01	1.484e+01	1.859e+00	3.209e-01	5.549e-02	8.566e-01	6.630e-02	2.616e-01	9.218e-01	5.531e-01	6.371e-01	
3.5	270	3.944e+00	1.392e-01	6.818e-01	4.903e-01	1.640e+01	5.303e-01	1.484e+01	1.994e+00	3.207e-01	5.957e-02	8.575e-01	6.702e-02	2.582e-01	1.014e+00	5.470e-01	6.731e-01	
3.5	271	3.954e+00	1.447e-01	6.776e-01	5.266e-01	1.643e+01	5.562e-01	1.484e+01	2.144e+00	3.205e-01	6.423e-02	8.584e-01	6.777e-02	2.544e-01	1.122e+00	5.406e-01	7.106e-01	
3.5	272	3.965e+00	1.506e-01	6.730e-01	5.659e-01	1.645e+01	5.865e-01	1.484e+01	2.308e+00	3.202e-01	6.961e-02	8.593e-01	6.856e-02	2.500e-01	1.253e+00	5.340e-01	7.493e-01	
3.5	273	3.974e+00	1.572e-01	6.682e-01	6.079e-01	1.647e+01	6.211e-01	1.484e+01	2.485e+00	3.199e-01	7.592e-02	8.601e-01	6.940e-02	2.452e-01	1.407e+00	5.270e-01	7.884e-01	
3.5	274	3.984e+00	1.643e-01	6.630e-01	6.516e-01	1.650e+01	6.610e-01	1.483e+01	2.672e+00	3.195e-01	8.338e-02	8.609e-01	7.030e-02	2.399e-01	1.582e+00	5.199e-01	8.273e-01	
3.5	275	3.993e+00	1.722e-01	6.575e-01	6.968e-01	1.652e+01	7.055e-01	1.483e+01	2.868e+00	3.191e-01	9.223e-02	8.616e-01	7.127e-02	2.343e-01	1.774e+00	5.124e-01	8.656e-01	

